Search for the lepton-flavour violating decays $B^0_{(s)} \rightarrow e^\pm \mu^\mp$

A search for the lepton-flavour violating decays $B^0_s \rightarrow e^\pm \mu^\mp$ and $B^0 \rightarrow e^\pm \mu^\mp$ is performed based on a sample of proton-proton collision data corresponding to an integrated luminosity of 3 fb$^{-1}$, collected with the LHCb experiment at centre-of-mass energies of 7 and 8 TeV. The observed yields are consistent with the background-only hypothesis. Upper limits on the branching fractions are determined to be $\mathcal{B}(B^0_s \rightarrow e^\pm \mu^\mp) < 5.4\,(6.3) \times 10^{-9}$ and $\mathcal{B}(B^0 \rightarrow e^\pm \mu^\mp) < 1.0\,(1.3) \times 10^{-9}$ at $90\%\,(95\%)$ confidence level, which are the strongest limits on these decays to date.

==> figs/Fig1.C <==
void Fig1()
{
   gROOT->ProcessLine(".x ./lhcbStyle.C");
//=========Macro generated from canvas: c_final/c_final
//=========  (Sat Apr 29 14:24:15 2017) by ROOT version6.06/00
   TCanvas *c_final = new TCanvas("c_final", "c_final",0,0,800,600);
   c_final->SetHighLightColor(2);
   c_final->Range(-0.125,-0.025,1.125,0.225);
   c_final->SetFillColor(0);
   c_final->SetBorderMode(0);
   c_final->SetBorderSize(2);
   c_final->SetFrameBorderMode(0);
   c_final->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("mg_final");
   multigraph->SetTitle("");   
   Double_t Graph_fx1033[8] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.75,
   0.85,
   0.950005};
   Double_t Graph_fy1033[8] = {
   10.*0.1027364,
   10.*0.07916213,
   10.*0.1021089,
   10.*0.09516003,
   10.*0.09355336,
   10.*0.1049846,
   10.*0.08873788,
   10.*0.1096917};
   Double_t Graph_fex1033[8] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.050005};
   Double_t Graph_fey1033[8] = {
   10.*0.02248648,
   10.*0.02010214,
   10.*0.01364119,
   10.*0.009250317,
   10.*0.006993724,
   10.*0.01104504,
   10.*0.006361271,
   10.*0.006867685};
   TGraphErrors *gre1 = new TGraphErrors(8,Graph_fx1033,Graph_fy1033,Graph_fex1033,Graph_fey1033);
   gre1->SetName("Graph");
   gre1->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cccccc");
   gre1->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   gre1->SetLineColor(ci);

   ci = TColor::GetColor("#cccccc");
   gre1->SetMarkerColor(ci);
   
   TH1F *Graph_Graph1033 = new TH1F("Graph_Graph1033","Graph",100,0,1.100011);
   Graph_Graph1033->SetMinimum(0.0524437);
   Graph_Graph1033->SetMaximum(0.1318392);
   Graph_Graph1033->SetDirectory(0);
   Graph_Graph1033->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1033->SetLineColor(ci);
   Graph_Graph1033->GetXaxis()->SetLabelFont(132);
//   Graph_Graph1033->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1033->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1033->GetXaxis()->SetTitleFont(132);
   Graph_Graph1033->GetYaxis()->SetLabelFont(132);
//   Graph_Graph1033->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1033->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1033->GetYaxis()->SetTitleFont(132);
   Graph_Graph1033->GetZaxis()->SetLabelFont(132);
//   Graph_Graph1033->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1033->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1033->GetZaxis()->SetTitleFont(132);
   gre1->SetHistogram(Graph_Graph1033);
   
   multigraph->Add(gre1,"");
   
   Double_t Graph_fx1034[8] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.75,
   0.85,
   0.950005};
   Double_t Graph_fy1034[8] = {
   10.*0.1027364,
   10.*0.07916213,
   10.*0.1021089,
   10.*0.09516003,
   10.*0.09355336,
   10.*0.1049846,
   10.*0.08873788,
   10.*0.1096917};
   Double_t Graph_fex1034[8] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.050005};
   Double_t Graph_fey1034[8] = {
   10.*0.007627904,
   10.*0.005221281,
   10.*0.008058952,
   10.*0.007661386,
   10.*0.006857379,
   10.*0.008494468,
   10.*0.00625719,
   10.*0.004940467};
   TGraphErrors* gre2 = new TGraphErrors(8,Graph_fx1034,Graph_fy1034,Graph_fex1034,Graph_fey1034);
   gre2->SetName("Graph");
   gre2->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre2->SetFillColor(ci);

   ci = TColor::GetColor("#ff6666");
   gre2->SetLineColor(ci);

   ci = TColor::GetColor("#ff6666");
   gre2->SetMarkerColor(ci);
   
   TH1F *Graph_Graph1034 = new TH1F("Graph_Graph1034","Graph",100,0,1.100011);
   Graph_Graph1034->SetMinimum(0.06987173);
   Graph_Graph1034->SetMaximum(0.1187013);
   Graph_Graph1034->SetDirectory(0);
   Graph_Graph1034->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1034->SetLineColor(ci);
   Graph_Graph1034->GetXaxis()->SetLabelFont(42);
//   Graph_Graph1034->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1034->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1034->GetXaxis()->SetTitleFont(42);
   Graph_Graph1034->GetYaxis()->SetLabelFont(42);
//   Graph_Graph1034->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1034->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1034->GetYaxis()->SetTitleFont(42);
   Graph_Graph1034->GetZaxis()->SetLabelFont(42);
//   Graph_Graph1034->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1034->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1034->GetZaxis()->SetTitleFont(42);
   gre2->SetHistogram(Graph_Graph1034);
   
   //multigraph->Add(gre2,"");
   
   Double_t Graph_fx1035[8] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.75,
   0.85,
   0.950005};
   Double_t Graph_fy1035[8] = {
   10.*0.1027364,
   10.*0.07916213,
   10.*0.1021089,
   10.*0.09516003,
   10.*0.09355336,
   10.*0.1049846,
   10.*0.08873788,
   10.*0.1096917};
   Double_t Graph_fex1035[8] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.050005};
   Double_t Graph_fey1035[8] = {
   10.*0.0002,
   10.*0.0002,
   10.*0.0002,
   10.*0.0002,
   10.*0.0002,
   10.*0.0002,
   10.*0.0002,
   10.*0.0002};
   TGraphErrors* gre3 = new TGraphErrors(8,Graph_fx1035,Graph_fy1035,Graph_fex1035,Graph_fey1035);
   gre3->SetName("Graph");
   gre3->SetTitle("Graph");

   gre3->SetFillColor(kBlack);

   gre3->SetLineColor(kBlack);

   gre3->SetMarkerColor(kBlack);
   
   TH1F *Graph_Graph1035 = new TH1F("Graph_Graph1035","Graph",100,0,1.100011);
   Graph_Graph1035->SetMinimum(0.07586918);
   Graph_Graph1035->SetMaximum(0.1129846);
   Graph_Graph1035->SetDirectory(0);
   Graph_Graph1035->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1035->SetLineColor(ci);
   Graph_Graph1035->GetXaxis()->SetLabelFont(42);
//   Graph_Graph1035->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1035->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1035->GetXaxis()->SetTitleFont(42);
   Graph_Graph1035->GetYaxis()->SetLabelFont(42);
//   Graph_Graph1035->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1035->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1035->GetYaxis()->SetTitleFont(42);
   Graph_Graph1035->GetZaxis()->SetLabelFont(42);
//   Graph_Graph1035->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1035->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1035->GetZaxis()->SetTitleFont(42);
   gre3->SetHistogram(Graph_Graph1035);
   gre3->SetMarkerSize(0);
   gStyle->SetEndErrorSize(0);
   multigraph->Add(gre3,"AP");
   
   Double_t Graph_fx1036[8] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.75,
   0.85,
   0.950005};
   Double_t Graph_fy1036[8] = {
   10.*0.09893388,
   10.*0.09332494,
   10.*0.09636179,
   10.*0.09748967,
   10.*0.096649,
   10.*0.1007369,
   10.*0.1072737,
   10.*0.1141554};
   Double_t Graph_fex1036[8] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.050005};
   Double_t Graph_fey1036[8] = {
   10.*0.004833916,
   10.*0.005975924,
   10.*0.007734171,
   10.*0.007711721,
   10.*0.007229715,
   10.*0.008119582,
   10.*0.007466225,
   10.*0.005232305};
   TGraphErrors* gre4 = new TGraphErrors(8,Graph_fx1036,Graph_fy1036,Graph_fex1036,Graph_fey1036);
   gre4->SetName("Graph");
   gre4->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   gre4->SetFillColor(ci);
   gre4->SetFillStyle(3005);
   
   TH1F *Graph_Graph1036 = new TH1F("Graph_Graph1036","Graph",100,0,1.0);
   Graph_Graph1036->SetMinimum(0.08414515);
   Graph_Graph1036->SetMaximum(0.1225916);
   Graph_Graph1036->SetDirectory(0);
   Graph_Graph1036->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1036->SetLineColor(ci);
   Graph_Graph1036->GetXaxis()->SetLabelFont(42);
//   Graph_Graph1036->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1036->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1036->GetXaxis()->SetTitleFont(42);
   Graph_Graph1036->GetYaxis()->SetLabelFont(42);
//   Graph_Graph1036->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1036->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1036->GetYaxis()->SetTitleFont(42);
   Graph_Graph1036->GetZaxis()->SetLabelFont(42);
//   Graph_Graph1036->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1036->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1036->GetZaxis()->SetTitleFont(42);
   gre4->SetHistogram(Graph_Graph1036);
   
   gPad->SetLeftMargin(0.12);
   gPad->SetBottomMargin(0.15);

   //REMOVED MC multigraph->Add(gre4,"");
   multigraph->Draw("A2");
   multigraph->GetXaxis()->SetTitle("BDT response");
   //multigraph->GetXaxis()->SetLabelFont(42);
//   multigraph->GetXaxis()->SetLabelSize(0.04);
   multigraph->GetXaxis()->SetTitleSize(0.05);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("PDF");
   //multigraph->GetYaxis()->SetLabelFont(42);
//   multigraph->GetYaxis()->SetLabelSize(0.04);
   multigraph->GetYaxis()->SetTitleSize(0.05);
   multigraph->GetYaxis()->SetTitleOffset(1.2);
   multigraph->GetXaxis()->SetTitleOffset(1.2);
   //multigraph->GetYaxis()->SetTitleFont(42);
   multigraph->GetYaxis()->SetRangeUser(0.,2.0);
   multigraph->GetXaxis()->SetLimits(0.,1.);
   multigraph->GetYaxis()->SetNdivisions(5,5,0);
   multigraph->GetYaxis()->SetTitleFont(132);


   //Graph_Graph1035->GetXaxis()->SetRangeUser(0.,1.);
   //multigraph->GetXaxis()->SetRangeUser(0.,1.);
   //Graph_Graph1036->GetXaxis()->SetRangeUser(0.,1.);
   //Graph_Graph1034->GetXaxis()->SetRangeUser(0.,1.);
   //Graph_Graph1033->GetXaxis()->SetRangeUser(0.,1.);

   TPaveText *pt = new TPaveText(0.1570854,0.9341608,0.8429146,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("Relative amount of events per BDT bin");
   pt->Draw();
   /*
   TH1F *mg_final__1060 = new TH1F("mg_final__1060","Relative amount of events per BDT bin",100,0,1);
   mg_final__1060->SetMinimum(0);
   mg_final__1060->SetMaximum(0.2);
   mg_final__1060->SetDirectory(0);
   mg_final__1060->SetStats(0);

   ci = TColor::GetColor("#000099");
   mg_final__1060->SetLineColor(ci);
   mg_final__1060->GetXaxis()->SetTitle("BDT");
   mg_final__1060->GetXaxis()->SetLabelFont(42);
//   mg_final__1060->GetXaxis()->SetLabelSize(0.035);
   mg_final__1060->GetXaxis()->SetTitleSize(0.035);
   mg_final__1060->GetXaxis()->SetTitleFont(42);
   mg_final__1060->GetYaxis()->SetTitle("Signal candidates fraction (normalised)");
   mg_final__1060->GetYaxis()->SetLabelFont(42);
//   mg_final__1060->GetYaxis()->SetLabelSize(0.035);
   mg_final__1060->GetYaxis()->SetTitleSize(0.035);
   mg_final__1060->GetYaxis()->SetTitleOffset(1.2);
   mg_final__1060->GetYaxis()->SetTitleFont(42);
   mg_final__1060->GetZaxis()->SetLabelFont(42);
//   mg_final__1060->GetZaxis()->SetLabelSize(0.035);
   mg_final__1060->GetZaxis()->SetTitleSize(0.035);
   mg_final__1060->GetZaxis()->SetTitleFont(42);
   mg_final__1060->Draw("axissame");*/
   
   /*TLegend *leg = new TLegend(0.45,0.70,0.88,0.87,NULL,"NDC");
   //leg->SetTextSize(0.04);   
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   //TLegendEntry *entry=leg->AddEntry(gre2,"#it{B}^{0} #rightarrow #it{K}^{+}#it{#pi}^{#font[122]{-}} (stat.)","f");
   TLegendEntry *entry=leg->AddEntry(gre2,"Signal","l");
   entry=leg->AddEntry(gre2,"Statistical uncertainty","f");

   ci = TColor::GetColor("#ff6666");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff6666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   //entry=leg->AddEntry(gre1,"#it{B}^{0} #rightarrow #it{K}^{+}#it{#pi}^{#font[122]{-}} (stat. + syst.)","f");
   entry=leg->AddEntry(gre1,"Total uncertainty (stat. + syst.)","f");

   ci = TColor::GetColor("#cccccc");
   //entry->SetFillColor(ci);
   //entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   //REMOVED MC entry=leg->AddEntry(gre4,"K#pi MC (stat.)","f");
   
   ci = TColor::GetColor("#0000ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3005);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();*/
   gPad->SetTickx();
   gPad->SetTicky();

   TLatex Tl;
   Tl.SetNDC();
   Tl.SetTextAlign(13);
   Tl.SetTextSize(0.06);
   Tl.SetTextFont(132);
   char text[200];
   float y = 0.82;
   float x = 0.2;
   float step = 0.05;
   sprintf(text,"LHCb");
   Tl.DrawLatex(x,y,text); 
   gPad->RedrawAxis();

   c_final->Modified();
   c_final->cd();
   c_final->SetSelected(c_final);
   c_final->SaveAs("Fig1.pdf");
   c_final->SaveAs("Fig1.eps");
   c_final->SaveAs("Fig1.png");

}


==> figs/Fig2left.C <==
void Fig1left()
{
//=========Macro generated from canvas: cT/cT
//=========  (Sun Aug 13 17:17:12 2017) by ROOT version6.06/00
   TCanvas *cT = new TCanvas("cT", "cT",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cT->SetHighLightColor(2);
   cT->Range(5078.125,-3927.16,5890.625,11783.48);
   cT->SetFillColor(0);
   cT->SetBorderMode(0);
   cT->SetBorderSize(2);
   cT->SetTickx(1);
   cT->SetTicky(1);
   cT->SetLeftMargin(0.15);
   cT->SetRightMargin(0.05);
   cT->SetTopMargin(0.06);
   cT->SetBottomMargin(0.25);
   cT->SetFrameLineWidth(2);
   cT->SetFrameBorderMode(0);
   cT->SetFrameLineWidth(2);
   cT->SetFrameBorderMode(0);
   
   TH1D *frame_2c251300__129 = new TH1D("frame_2c251300__129","mass frame",100,5200.01,5850);
   frame_2c251300__129->SetBinContent(1,10840.84);
   frame_2c251300__129->SetMinimum(0.5);
   frame_2c251300__129->SetMaximum(10840.84);
   frame_2c251300__129->SetEntries(1);
   frame_2c251300__129->SetDirectory(0);
   frame_2c251300__129->SetStats(0);
   frame_2c251300__129->SetLineWidth(2);
   frame_2c251300__129->SetMarkerStyle(20);
   frame_2c251300__129->GetXaxis()->SetTitle("#it{m}_{#it{K}^{+}#pi^{-}} [MeV/#it{c}^{2}]");
   frame_2c251300__129->GetXaxis()->SetNdivisions(505);
   frame_2c251300__129->GetXaxis()->SetLabelFont(132);
   frame_2c251300__129->GetXaxis()->SetLabelOffset(0.012);
   frame_2c251300__129->GetXaxis()->SetLabelSize(0);
   frame_2c251300__129->GetXaxis()->SetTitleSize(0);
   frame_2c251300__129->GetXaxis()->SetTitleOffset(0.95);
   frame_2c251300__129->GetXaxis()->SetTitleFont(132);
   frame_2c251300__129->GetYaxis()->SetTitle("Candidates / ( 10 MeV/#it{c}^{2} )");
   frame_2c251300__129->GetYaxis()->SetNoExponent();
   frame_2c251300__129->GetYaxis()->SetLabelFont(132);
   frame_2c251300__129->GetYaxis()->SetLabelOffset(0.01);
   frame_2c251300__129->GetYaxis()->SetLabelSize(0.05);
   frame_2c251300__129->GetYaxis()->SetTitleSize(0.06);
   frame_2c251300__129->GetYaxis()->SetTitleOffset(1.25);
   frame_2c251300__129->GetYaxis()->SetTitleFont(132);
   frame_2c251300__129->GetZaxis()->SetLabelFont(132);
   frame_2c251300__129->GetZaxis()->SetLabelSize(0.06);
   frame_2c251300__129->GetZaxis()->SetTitleSize(0.072);
   frame_2c251300__129->GetZaxis()->SetTitleOffset(1.2);
   frame_2c251300__129->GetZaxis()->SetTitleFont(132);
   frame_2c251300__129->Draw("FUNC");
   
   Double_t Data_fx3097[65] = {
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695,
   5705,
   5715,
   5725,
   5735,
   5745,
   5755,
   5765,
   5775,
   5785,
   5795,
   5805,
   5815,
   5825,
   5835,
   5845};
   Double_t Data_fy3097[65] = {
   1034,
   1113,
   1279,
   1550,
   2293,
   3863,
   6396,
   9082,
   10223,
   8969,
   6268,
   3714,
   2161,
   1427,
   1266,
   1289,
   1359,
   1392,
   1250,
   1125,
   874,
   803,
   748,
   729,
   739,
   697,
   714,
   729,
   679,
   750,
   708,
   705,
   704,
   698,
   686,
   692,
   638,
   607,
   595,
   609,
   606,
   603,
   603,
   591,
   602,
   573,
   561,
   526,
   588,
   552,
   593,
   561,
   570,
   600,
   574,
   548,
   547,
   550,
   553,
   549,
   529,
   562,
   546,
   565,
   609};
   Double_t Data_felx3097[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t Data_fely3097[65] = {
   31.65976,
   32.8654,
   35.2666,
   38.87321,
   47.38789,
   61.65505,
   79.47656,
   94.80084,
   100.6101,
   94.20612,
   78.67228,
   60.44465,
   45.98925,
   37.27896,
   35.08441,
   35.40613,
   36.36801,
   36.81287,
   34.85887,
   33.04475,
   29.06772,
   27.84167,
   26.85416,
   26.50463,
   26.68915,
   25.90549,
   26.22546,
   26.50463,
   25.56243,
   26.89069,
   26.11297,
   26.05654,
   26.03771,
   25.92442,
   25.69637,
   25.81064,
   24.76361,
   24.14244,
   23.89775,
   24.18299,
   24.12214,
   24.06115,
   24.06115,
   23.81563,
   24.04078,
   23.44264,
   23.19072,
   22.44014,
   23.75387,
   23,
   23.85672,
   23.19072,
   23.37991,
   24,
   23.46351,
   22.91474,
   22.89338,
   22.95741,
   23.02127,
   22.93608,
   22.50543,
   23.21181,
   22.87199,
   23.27499,
   24.18299};
   Double_t Data_fehx3097[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t Data_fehy3097[65] = {
   32.65976,
   33.8654,
   36.2666,
   39.87321,
   48.38789,
   62.65505,
   80.47656,
   95.80084,
   101.6101,
   95.20612,
   79.67228,
   61.44465,
   46.98925,
   38.27896,
   36.08441,
   36.40613,
   37.36801,
   37.81287,
   35.85887,
   34.04475,
   30.06772,
   28.84167,
   27.85416,
   27.50463,
   27.68915,
   26.90549,
   27.22546,
   27.50463,
   26.56243,
   27.89069,
   27.11297,
   27.05654,
   27.03771,
   26.92442,
   26.69637,
   26.81064,
   25.76361,
   25.14244,
   24.89775,
   25.18299,
   25.12214,
   25.06115,
   25.06115,
   24.81563,
   25.04078,
   24.44264,
   24.19072,
   23.44014,
   24.75387,
   24,
   24.85672,
   24.19072,
   24.37991,
   25,
   24.46351,
   23.91474,
   23.89338,
   23.95741,
   24.02127,
   23.93608,
   23.50543,
   24.21181,
   23.87199,
   24.27499,
   25.18299};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(65,Data_fx3097,Data_fy3097,Data_felx3097,Data_fehx3097,Data_fely3097,Data_fehy3097);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dh_plot__m");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Data3097 = new TH1F("Graph_Data3097","Histogram of dh_plot__m",100,5135,5915);
   Graph_Data3097->SetMinimum(0);
   Graph_Data3097->SetMaximum(11306.72);
   Graph_Data3097->SetDirectory(0);
   Graph_Data3097->SetStats(0);
   Graph_Data3097->SetLineWidth(2);
   Graph_Data3097->SetMarkerStyle(20);
   Graph_Data3097->GetXaxis()->SetNdivisions(505);
   Graph_Data3097->GetXaxis()->SetLabelFont(132);
   Graph_Data3097->GetXaxis()->SetLabelOffset(0.012);
   Graph_Data3097->GetXaxis()->SetLabelSize(0.06);
   Graph_Data3097->GetXaxis()->SetTitleSize(0.072);
   Graph_Data3097->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data3097->GetXaxis()->SetTitleFont(132);
   Graph_Data3097->GetYaxis()->SetLabelFont(132);
   Graph_Data3097->GetYaxis()->SetLabelOffset(0.01);
   Graph_Data3097->GetYaxis()->SetLabelSize(0.06);
   Graph_Data3097->GetYaxis()->SetTitleSize(0.072);
   Graph_Data3097->GetYaxis()->SetTitleOffset(0.95);
   Graph_Data3097->GetYaxis()->SetTitleFont(132);
   Graph_Data3097->GetZaxis()->SetLabelFont(132);
   Graph_Data3097->GetZaxis()->SetLabelSize(0.06);
   Graph_Data3097->GetZaxis()->SetTitleSize(0.072);
   Graph_Data3097->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data3097->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data3097);
   
   grae->Draw("p");
   
   Double_t Total_fx161[144] = {
   5193.5,
   5193.5,
   5200.01,
   5206.5,
   5213,
   5219.5,
   5226,
   5232.5,
   5235.75,
   5239,
   5242.25,
   5243.875,
   5245.5,
   5247.125,
   5248.75,
   5250.375,
   5252,
   5253.625,
   5255.25,
   5256.875,
   5258.5,
   5261.75,
   5265,
   5268.25,
   5269.875,
   5271.5,
   5273.125,
   5274.75,
   5276.375,
   5278,
   5279.625,
   5281.25,
   5282.875,
   5284.5,
   5286.125,
   5287.75,
   5289.375,
   5291,
   5292.625,
   5294.25,
   5295.875,
   5297.5,
   5299.125,
   5300.75,
   5304,
   5307.25,
   5310.5,
   5312.125,
   5313.75,
   5315.375,
   5317,
   5318.625,
   5320.25,
   5321.875,
   5323.5,
   5325.125,
   5326.75,
   5328.375,
   5330,
   5333.25,
   5336.5,
   5339.75,
   5343,
   5349.5,
   5356,
   5362.5,
   5369,
   5375.5,
   5382,
   5388.5,
   5395,
   5401.5,
   5408,
   5414.5,
   5421,
   5427.5,
   5434,
   5440.5,
   5447,
   5453.5,
   5460,
   5466.5,
   5473,
   5479.5,
   5486,
   5492.5,
   5499,
   5505.5,
   5512,
   5518.5,
   5525,
   5531.5,
   5538,
   5544.5,
   5551,
   5557.5,
   5564,
   5570.5,
   5577,
   5583.5,
   5590,
   5596.5,
   5603,
   5609.5,
   5616,
   5622.5,
   5629,
   5635.5,
   5642,
   5648.5,
   5655,
   5661.5,
   5668,
   5674.5,
   5681,
   5687.5,
   5694,
   5700.5,
   5707,
   5713.5,
   5720,
   5726.5,
   5733,
   5739.5,
   5746,
   5752.5,
   5759,
   5765.5,
   5772,
   5778.5,
   5785,
   5791.5,
   5798,
   5804.5,
   5811,
   5817.5,
   5824,
   5830.5,
   5837,
   5843.5,
   5850,
   5850,
   5856.5,
   5856.5};
   Double_t Total_fy161[144] = {
   0,
   998.1703,
   998.1703,
   1041.298,
   1098.682,
   1177.444,
   1290.002,
   1459.804,
   1579.731,
   1736.093,
   1946.16,
   2079.773,
   2239.268,
   2432.146,
   2668.932,
   2953.993,
   3266.803,
   3605.312,
   3968.372,
   4354.188,
   4760.292,
   5620.027,
   6514.27,
   7400.336,
   7825.089,
   8229.089,
   8605.89,
   8949.235,
   9253.223,
   9512.479,
   9722.312,
   9878.855,
   9979.184,
   10021.41,
   10004.74,
   9929.496,
   9797.111,
   9610.083,
   9371.895,
   9086.91,
   8760.236,
   8397.577,
   8005.069,
   7589.107,
   6712.689,
   5818.421,
   4950.802,
   4538.533,
   4145.496,
   3774.49,
   3427.635,
   3106.4,
   2811.644,
   2543.679,
   2302.335,
   2087.07,
   1905.929,
   1759.594,
   1640.994,
   1467.768,
   1360.191,
   1298.61,
   1268.914,
   1273.375,
   1322.928,
   1376.895,
   1402.061,
   1378.217,
   1302.996,
   1190.692,
   1064.708,
   947.629,
   853.9518,
   788.6323,
   753.5987,
   734.7664,
   723.6835,
   716.8108,
   712.4816,
   709.8397,
   708.4173,
   707.9488,
   708.2815,
   709.3309,
   711.0553,
   713.4435,
   716.5059,
   720.0783,
   721.6756,
   720.2028,
   715.5398,
   707.9285,
   697.927,
   686.3091,
   673.9349,
   661.6209,
   650.0375,
   639.6473,
   630.6909,
   623.2112,
   617.1024,
   612.168,
   608.3545,
   605.3206,
   602.7066,
   600.3374,
   598.1209,
   596.0051,
   593.9592,
   591.964,
   590.0071,
   588.08,
   586.1771,
   584.2942,
   582.4285,
   580.5776,
   578.7399,
   576.9142,
   575.0994,
   573.2947,
   571.4994,
   569.713,
   567.935,
   566.1651,
   564.403,
   562.6483,
   560.9009,
   559.1605,
   557.427,
   555.7002,
   553.9799,
   552.266,
   550.5584,
   548.857,
   547.1618,
   545.4725,
   543.7892,
   542.1117,
   540.4401,
   538.7741,
   537.1138,
   537.1138,
   537.1138,
   0};
   TGraph *graph = new TGraph(144,Total_fx161,Total_fy161);
   graph->SetName("Total");
   graph->SetTitle("Projection of Total pdf");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Total161 = new TH1F("Graph_Total161","Projection of Total pdf",144,5127.2,5922.8);
   Graph_Total161->SetMinimum(0);
   Graph_Total161->SetMaximum(11023.55);
   Graph_Total161->SetDirectory(0);
   Graph_Total161->SetStats(0);
   Graph_Total161->SetLineWidth(2);
   Graph_Total161->SetMarkerStyle(20);
   Graph_Total161->GetXaxis()->SetNdivisions(505);
   Graph_Total161->GetXaxis()->SetLabelFont(132);
   Graph_Total161->GetXaxis()->SetLabelOffset(0.012);
   Graph_Total161->GetXaxis()->SetLabelSize(0.06);
   Graph_Total161->GetXaxis()->SetTitleSize(0.072);
   Graph_Total161->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total161->GetXaxis()->SetTitleFont(132);
   Graph_Total161->GetYaxis()->SetLabelFont(132);
   Graph_Total161->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total161->GetYaxis()->SetLabelSize(0.06);
   Graph_Total161->GetYaxis()->SetTitleSize(0.072);
   Graph_Total161->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total161->GetYaxis()->SetTitleFont(132);
   Graph_Total161->GetZaxis()->SetLabelFont(132);
   Graph_Total161->GetZaxis()->SetLabelSize(0.06);
   Graph_Total161->GetZaxis()->SetTitleSize(0.072);
   Graph_Total161->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total161->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total161);
   
   graph->Draw("l");
   
   Double_t Combinatorial_fx162[106] = {
   5193.5,
   5193.5,
   5200.01,
   5206.5,
   5213,
   5219.5,
   5226,
   5232.5,
   5239,
   5245.5,
   5252,
   5258.5,
   5265,
   5271.5,
   5278,
   5284.5,
   5291,
   5297.5,
   5304,
   5310.5,
   5317,
   5323.5,
   5330,
   5336.5,
   5343,
   5349.5,
   5356,
   5362.5,
   5369,
   5375.5,
   5382,
   5388.5,
   5395,
   5401.5,
   5408,
   5414.5,
   5421,
   5427.5,
   5434,
   5440.5,
   5447,
   5453.5,
   5460,
   5466.5,
   5473,
   5479.5,
   5486,
   5492.5,
   5499,
   5505.5,
   5512,
   5518.5,
   5525,
   5531.5,
   5538,
   5544.5,
   5551,
   5557.5,
   5564,
   5570.5,
   5577,
   5583.5,
   5590,
   5596.5,
   5603,
   5609.5,
   5616,
   5622.5,
   5629,
   5635.5,
   5642,
   5648.5,
   5655,
   5661.5,
   5668,
   5674.5,
   5681,
   5687.5,
   5694,
   5700.5,
   5707,
   5713.5,
   5720,
   5726.5,
   5733,
   5739.5,
   5746,
   5752.5,
   5759,
   5765.5,
   5772,
   5778.5,
   5785,
   5791.5,
   5798,
   5804.5,
   5811,
   5817.5,
   5824,
   5830.5,
   5837,
   5843.5,
   5850,
   5850,
   5856.5,
   5856.5};
   Double_t Combinatorial_fy162[106] = {
   0,
   729.5075,
   729.5075,
   727.2734,
   725.0462,
   722.8258,
   720.6122,
   718.4054,
   716.2053,
   714.012,
   711.8254,
   709.6455,
   707.4723,
   705.3057,
   703.1458,
   700.9924,
   698.8457,
   696.7055,
   694.5719,
   692.4449,
   690.3243,
   688.2102,
   686.1027,
   684.0015,
   681.9068,
   679.8185,
   677.7366,
   675.6611,
   673.592,
   671.5292,
   669.4727,
   667.4224,
   665.3785,
   663.3409,
   661.3094,
   659.2842,
   657.2652,
   655.2524,
   653.2457,
   651.2452,
   649.2508,
   647.2626,
   645.2804,
   643.3043,
   641.3342,
   639.3702,
   637.4121,
   635.4601,
   633.5141,
   631.574,
   629.6398,
   627.7116,
   625.7893,
   623.8729,
   621.9623,
   620.0576,
   618.1587,
   616.2657,
   614.3784,
   612.4969,
   610.6212,
   608.7512,
   606.887,
   605.0284,
   603.1756,
   601.3284,
   599.4869,
   597.651,
   595.8207,
   593.9961,
   592.177,
   590.3635,
   588.5556,
   586.7532,
   584.9563,
   583.1649,
   581.379,
   579.5986,
   577.8236,
   576.0541,
   574.29,
   572.5313,
   570.7779,
   569.03,
   567.2874,
   565.5501,
   563.8181,
   562.0915,
   560.3701,
   558.654,
   556.9432,
   555.2376,
   553.5373,
   551.8421,
   550.1521,
   548.4673,
   546.7877,
   545.1132,
   543.4438,
   541.7796,
   540.1204,
   538.4663,
   536.8173,
   536.8173,
   536.8173,
   0};
   graph = new TGraph(106,Combinatorial_fx162,Combinatorial_fy162);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Total pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Combinatorial162 = new TH1F("Graph_Combinatorial162","Projection of Total pdf",106,5127.2,5922.8);
   Graph_Combinatorial162->SetMinimum(0);
   Graph_Combinatorial162->SetMaximum(802.4582);
   Graph_Combinatorial162->SetDirectory(0);
   Graph_Combinatorial162->SetStats(0);
   Graph_Combinatorial162->SetLineWidth(2);
   Graph_Combinatorial162->SetMarkerStyle(20);
   Graph_Combinatorial162->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial162->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial162->GetXaxis()->SetLabelOffset(0.012);
   Graph_Combinatorial162->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial162->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial162->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial162->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial162->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial162->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial162->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial162->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial162->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial162->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial162->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial162->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial162->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial162->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial162->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial162);
   
   graph->Draw("l");
   
   Double_t ax_163[145] = {
   5193.5,
   5193.5,
   5200.01,
   5206.5,
   5213,
   5219.5,
   5226,
   5229.25,
   5232.5,
   5235.75,
   5239,
   5242.25,
   5243.875,
   5245.5,
   5247.125,
   5248.75,
   5250.375,
   5252,
   5253.625,
   5255.25,
   5256.875,
   5258.5,
   5261.75,
   5265,
   5268.25,
   5269.875,
   5271.5,
   5273.125,
   5274.75,
   5276.375,
   5278,
   5279.625,
   5281.25,
   5282.875,
   5284.5,
   5286.125,
   5287.75,
   5289.375,
   5291,
   5292.625,
   5294.25,
   5295.875,
   5297.5,
   5299.125,
   5300.75,
   5304,
   5307.25,
   5310.5,
   5312.125,
   5313.75,
   5315.375,
   5317,
   5318.625,
   5320.25,
   5321.875,
   5323.5,
   5325.125,
   5326.75,
   5328.375,
   5330,
   5333.25,
   5336.5,
   5339.75,
   5343,
   5349.5,
   5356,
   5362.5,
   5369,
   5375.5,
   5382,
   5388.5,
   5395,
   5401.5,
   5408,
   5414.5,
   5421,
   5427.5,
   5434,
   5440.5,
   5447,
   5453.5,
   5460,
   5466.5,
   5473,
   5479.5,
   5486,
   5492.5,
   5499,
   5505.5,
   5512,
   5518.5,
   5525,
   5531.5,
   5538,
   5544.5,
   5551,
   5557.5,
   5564,
   5570.5,
   5577,
   5583.5,
   5590,
   5596.5,
   5603,
   5609.5,
   5616,
   5622.5,
   5629,
   5635.5,
   5642,
   5648.5,
   5655,
   5661.5,
   5668,
   5674.5,
   5681,
   5687.5,
   5694,
   5700.5,
   5707,
   5713.5,
   5720,
   5726.5,
   5733,
   5739.5,
   5746,
   5752.5,
   5759,
   5765.5,
   5772,
   5778.5,
   5785,
   5791.5,
   5798,
   5804.5,
   5811,
   5817.5,
   5824,
   5830.5,
   5837,
   5843.5,
   5850,
   5850,
   5856.5,
   5856.5};
   Double_t ay_163[145] = {
   0,
   259.1851,
   259.1851,
   303.981,
   362.9731,
   443.2744,
   557.294,
   633.5503,
   728.4664,
   849.0407,
   1006.021,
   1216.675,
   1350.57,
   1510.337,
   1703.479,
   1940.518,
   2225.824,
   2538.867,
   2877.597,
   3240.867,
   3626.881,
   4033.17,
   4893.232,
   5787.742,
   6674.004,
   7098.828,
   7502.876,
   7879.705,
   8223.053,
   8527.02,
   8786.227,
   8995.983,
   9152.416,
   9252.603,
   9294.651,
   9277.763,
   9202.259,
   9069.568,
   8882.184,
   8643.586,
   8358.13,
   8030.92,
   7667.653,
   7274.458,
   6857.721,
   5979.449,
   5082.841,
   4212.267,
   3798.237,
   3403.214,
   3029.963,
   2680.566,
   2356.442,
   2058.391,
   1786.653,
   1540.967,
   1320.677,
   1133.685,
   980.4839,
   853.7623,
   659.1054,
   519.5315,
   416.8324,
   339.5764,
   234.1475,
   168.2957,
   125.0437,
   95.46068,
   74.54019,
   59.32615,
   47.9958,
   39.38331,
   32.71914,
   27.48132,
   23.30725,
   19.93963,
   17.19245,
   14.92895,
   13.04704,
   11.46945,
   10.13698,
   9.003733,
   8.033772,
   7.198667,
   6.475735,
   5.846726,
   5.296845,
   4.814009,
   4.388287,
   4.011464,
   3.676703,
   3.378287,
   3.111405,
   2.871993,
   2.656599,
   2.46228,
   2.286516,
   2.12714,
   1.982283,
   1.850325,
   1.729859,
   1.619659,
   1.518652,
   1.425898,
   1.340569,
   1.261936,
   1.189352,
   1.122247,
   1.060113,
   1.002495,
   0.9489917,
   0.8992404,
   0.8529175,
   0.8097323,
   0.7694229,
   0.7317535,
   0.6965111,
   0.663503,
   0.6325545,
   0.6035072,
   0.576217,
   0.5505529,
   0.5263952,
   0.5036349,
   0.4821721,
   0.4619155,
   0.4427815,
   0.4246932,
   0.4075799,
   0.3913767,
   0.3760239,
   0.3614662,
   0.3476527,
   0.3345364,
   0.3220738,
   0.3102246,
   0.2989514,
   0.2882196,
   0.277997,
   0.2682537,
   0.2589619,
   0.2500957,
   0.2500957,
   0.2500957,
   0};
   graph = new TGraph(145,ax_163,ay_163);
   graph->SetName("#it{B}^{0}_{d}#rightarrow #it{K}^{+}#pi^{#font[122]{-}}");
   graph->SetTitle("Projection of Total pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *g163 = new TH1F("g163","Projection of Total pdf",145,5127.2,5922.8);
   g163->SetMinimum(0);
   g163->SetMaximum(10224.12);
   g163->SetDirectory(0);
   g163->SetStats(0);
   g163->SetLineWidth(2);
   g163->SetMarkerStyle(20);
   g163->GetXaxis()->SetNdivisions(505);
   g163->GetXaxis()->SetLabelFont(132);
   g163->GetXaxis()->SetLabelOffset(0.012);
   g163->GetXaxis()->SetLabelSize(0.06);
   g163->GetXaxis()->SetTitleSize(0.072);
   g163->GetXaxis()->SetTitleOffset(0.95);
   g163->GetXaxis()->SetTitleFont(132);
   g163->GetYaxis()->SetLabelFont(132);
   g163->GetYaxis()->SetLabelOffset(0.01);
   g163->GetYaxis()->SetLabelSize(0.06);
   g163->GetYaxis()->SetTitleSize(0.072);
   g163->GetYaxis()->SetTitleOffset(0.95);
   g163->GetYaxis()->SetTitleFont(132);
   g163->GetZaxis()->SetLabelFont(132);
   g163->GetZaxis()->SetLabelSize(0.06);
   g163->GetZaxis()->SetTitleSize(0.072);
   g163->GetZaxis()->SetTitleOffset(1.2);
   g163->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(g163);
   
   graph->Draw("l");
   
   Double_t ax_164[143] = {
   5193.5,
   5193.5,
   5200.01,
   5206.5,
   5213,
   5219.5,
   5226,
   5232.5,
   5239,
   5245.5,
   5252,
   5258.5,
   5265,
   5271.5,
   5278,
   5284.5,
   5291,
   5297.5,
   5304,
   5310.5,
   5317,
   5320.25,
   5323.5,
   5326.75,
   5328.375,
   5330,
   5331.625,
   5333.25,
   5334.875,
   5336.5,
   5338.125,
   5339.75,
   5341.375,
   5343,
   5346.25,
   5349.5,
   5352.75,
   5356,
   5357.625,
   5359.25,
   5360.875,
   5362.5,
   5364.125,
   5365.75,
   5367.375,
   5369,
   5370.625,
   5372.25,
   5373.875,
   5375.5,
   5377.125,
   5378.75,
   5380.375,
   5382,
   5383.625,
   5385.25,
   5386.875,
   5388.5,
   5395,
   5398.25,
   5399.875,
   5401.5,
   5403.125,
   5404.75,
   5406.375,
   5408,
   5409.625,
   5411.25,
   5412.875,
   5414.5,
   5416.125,
   5417.75,
   5421,
   5424.25,
   5427.5,
   5434,
   5440.5,
   5447,
   5453.5,
   5460,
   5466.5,
   5473,
   5479.5,
   5486,
   5492.5,
   5499,
   5505.5,
   5512,
   5518.5,
   5525,
   5531.5,
   5538,
   5544.5,
   5551,
   5557.5,
   5564,
   5570.5,
   5577,
   5583.5,
   5590,
   5596.5,
   5603,
   5609.5,
   5616,
   5622.5,
   5629,
   5635.5,
   5642,
   5648.5,
   5655,
   5661.5,
   5668,
   5674.5,
   5681,
   5687.5,
   5694,
   5700.5,
   5707,
   5713.5,
   5720,
   5726.5,
   5733,
   5739.5,
   5746,
   5752.5,
   5759,
   5765.5,
   5772,
   5778.5,
   5785,
   5791.5,
   5798,
   5804.5,
   5811,
   5817.5,
   5824,
   5830.5,
   5837,
   5843.5,
   5850,
   5850,
   5856.5,
   5856.5};
   Double_t ay_164[143] = {
   0,
   4.81895,
   4.81895,
   5.156976,
   5.535541,
   5.961722,
   6.444257,
   6.994046,
   7.624842,
   8.354212,
   9.20491,
   10.20688,
   11.4002,
   12.83965,
   14.60178,
   16.7965,
   19.58665,
   23.22266,
   28.10753,
   34.92739,
   44.93736,
   51.84047,
   60.66205,
   72.23099,
   79.4371,
   87.89686,
   97.93482,
   109.9914,
   124.6774,
   142.6367,
   162.6737,
   184.3875,
   207.7176,
   232.5643,
   286.1973,
   343.6366,
   402.5727,
   460.1511,
   487.439,
   513.1777,
   536.9615,
   558.4011,
   577.1347,
   592.8379,
   605.2328,
   614.0967,
   619.2683,
   620.6529,
   618.2248,
   612.0289,
   602.1784,
   588.8521,
   572.2886,
   552.7793,
   530.6598,
   506.3006,
   480.0964,
   452.4559,
   335.6182,
   278.578,
   251.4718,
   225.6105,
   201.1673,
   178.272,
   157.0134,
   137.4415,
   119.5713,
   103.3865,
   88.84414,
   76.41667,
   66.20912,
   57.74639,
   44.70811,
   35.3261,
   28.40191,
   19.16607,
   13.54488,
   9.927852,
   7.49479,
   5.797759,
   4.577876,
   3.678356,
   3.000437,
   2.47978,
   2.073243,
   1.751151,
   1.492639,
   1.282738,
   1.110523,
   0.9678874,
   0.8487352,
   0.748418,
   0.6633507,
   0.5907377,
   0.5283769,
   0.4745182,
   0.4277582,
   0.386963,
   0.3512095,
   0.319741,
   0.2919333,
   0.2672681,
   0.2453132,
   0.2257057,
   0.2081393,
   0.192355,
   0.1781319,
   0.1652813,
   0.1536413,
   0.1430724,
   0.133454,
   0.1246813,
   0.1166633,
   0.1093204,
   0.1025829,
   0.09638955,
   0.09068638,
   0.08542578,
   0.08056555,
   0.07606826,
   0.07190058,
   0.06803282,
   0.06443842,
   0.0610936,
   0.05797705,
   0.05506957,
   0.05235389,
   0.04981444,
   0.0474371,
   0.04520914,
   0.04311897,
   0.04115609,
   0.03931093,
   0.03757479,
   0.03593972,
   0.03439845,
   0.03294433,
   0.0315713,
   0.03027375,
   0.02904657,
   0.02904657,
   0.02904657,
   0};
   graph = new TGraph(143,ax_164,ay_164);
   graph->SetName("#it{#bar{B}}^{0}_{s}#rightarrow #it{K}^{+}#pi^{#font[122]{-}}");
   graph->SetTitle("Projection of Total pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *g164 = new TH1F("g164","Projection of Total pdf",143,5127.2,5922.8);
   g164->SetMinimum(0);
   g164->SetMaximum(682.7181);
   g164->SetDirectory(0);
   g164->SetStats(0);
   g164->SetLineWidth(2);
   g164->SetMarkerStyle(20);
   g164->GetXaxis()->SetNdivisions(505);
   g164->GetXaxis()->SetLabelFont(132);
   g164->GetXaxis()->SetLabelOffset(0.012);
   g164->GetXaxis()->SetLabelSize(0.06);
   g164->GetXaxis()->SetTitleSize(0.072);
   g164->GetXaxis()->SetTitleOffset(0.95);
   g164->GetXaxis()->SetTitleFont(132);
   g164->GetYaxis()->SetLabelFont(132);
   g164->GetYaxis()->SetLabelOffset(0.01);
   g164->GetYaxis()->SetLabelSize(0.06);
   g164->GetYaxis()->SetTitleSize(0.072);
   g164->GetYaxis()->SetTitleOffset(0.95);
   g164->GetYaxis()->SetTitleFont(132);
   g164->GetZaxis()->SetLabelFont(132);
   g164->GetZaxis()->SetLabelSize(0.06);
   g164->GetZaxis()->SetTitleSize(0.072);
   g164->GetZaxis()->SetTitleOffset(1.2);
   g164->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(g164);
   
   graph->Draw("l");
   
   Double_t ax_165[126] = {
   5193.5,
   5193.5,
   5200.01,
   5206.5,
   5213,
   5219.5,
   5226,
   5232.5,
   5239,
   5245.5,
   5252,
   5258.5,
   5265,
   5271.5,
   5278,
   5284.5,
   5291,
   5297.5,
   5304,
   5310.5,
   5317,
   5323.5,
   5330,
   5336.5,
   5343,
   5349.5,
   5356,
   5362.5,
   5369,
   5375.5,
   5382,
   5388.5,
   5395,
   5401.5,
   5408,
   5414.5,
   5421,
   5427.5,
   5434,
   5440.5,
   5447,
   5453.5,
   5460,
   5466.5,
   5473,
   5479.5,
   5486,
   5492.5,
   5499,
   5505.5,
   5507.125,
   5508.75,
   5510.375,
   5512,
   5513.625,
   5515.25,
   5516.875,
   5518.5,
   5520.125,
   5521.75,
   5523.375,
   5525,
   5526.625,
   5528.25,
   5531.5,
   5534.75,
   5538,
   5541.25,
   5544.5,
   5551,
   5557.5,
   5560.75,
   5564,
   5567.25,
   5570.5,
   5573.75,
   5577,
   5580.25,
   5583.5,
   5586.75,
   5590,
   5593.25,
   5596.5,
   5599.75,
   5603,
   5609.5,
   5616,
   5622.5,
   5629,
   5635.5,
   5642,
   5648.5,
   5655,
   5661.5,
   5668,
   5674.5,
   5681,
   5687.5,
   5694,
   5700.5,
   5707,
   5713.5,
   5720,
   5726.5,
   5733,
   5739.5,
   5746,
   5752.5,
   5759,
   5765.5,
   5772,
   5778.5,
   5785,
   5791.5,
   5798,
   5804.5,
   5811,
   5817.5,
   5824,
   5830.5,
   5837,
   5843.5,
   5850,
   5850,
   5856.5,
   5856.5};
   Double_t ay_165[126] = {
   0,
   4.658742,
   4.658742,
   4.886196,
   5.126933,
   5.381857,
   5.651945,
   5.938249,
   6.241905,
   6.564141,
   6.906285,
   7.269773,
   7.656158,
   8.067126,
   8.504502,
   8.97027,
   9.466583,
   9.995779,
   10.56041,
   11.16323,
   11.80728,
   12.49585,
   13.23253,
   14.02125,
   14.86632,
   15.77243,
   16.74475,
   17.78893,
   18.91119,
   20.11836,
   21.41795,
   22.81825,
   24.32838,
   25.95844,
   27.71957,
   29.62412,
   31.68577,
   33.91968,
   36.34274,
   38.97369,
   41.83345,
   44.94534,
   48.33542,
   52.03286,
   56.07033,
   60.48452,
   65.31669,
   70.61326,
   76.42664,
   82.62335,
   83.92957,
   85.05629,
   85.99578,
   86.74153,
   87.28835,
   87.63241,
   87.77128,
   87.704,
   87.43103,
   86.9543,
   86.27715,
   85.4043,
   84.34181,
   83.09701,
   80.09549,
   76.47997,
   72.34431,
   67.79194,
   62.93159,
   52.72311,
   42.54038,
   37.67706,
   33.05748,
   28.7329,
   24.74036,
   21.10327,
   17.83243,
   14.92753,
   12.37892,
   10.16938,
   8.27605,
   6.672196,
   5.32894,
   4.276819,
   3.485705,
   2.406341,
   1.732034,
   1.288881,
   0.9855225,
   0.7707793,
   0.6144399,
   0.497875,
   0.4091659,
   0.3404424,
   0.2863632,
   0.2432155,
   0.208363,
   0.1798985,
   0.1564188,
   0.1368753,
   0.1204742,
   0.1066064,
   0.0947996,
   0.0846835,
   0.07596503,
   0.06841014,
   0.06183039,
   0.05607288,
   0.05101266,
   0.04654693,
   0.04259061,
   0.03907284,
   0.0359343,
   0.03312505,
   0.03060287,
   0.0283319,
   0.0262815,
   0.02442544,
   0.02274116,
   0.02120916,
   0.01981256,
   0.01853667,
   0.01736868,
   0.01736868,
   0.01736868,
   0};
   graph = new TGraph(126,ax_165,ay_165);
   graph->SetName("#it{#Lambda}^{0}_{b} #rightarrow #it{p}#it{h}^{#font[122]{-}}");
   graph->SetTitle("Projection of Total pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *g165 = new TH1F("g165","Projection of Total pdf",126,5127.2,5922.8);
   g165->SetMinimum(0);
   g165->SetMaximum(96.54841);
   g165->SetDirectory(0);
   g165->SetStats(0);
   g165->SetLineWidth(2);
   g165->SetMarkerStyle(20);
   g165->GetXaxis()->SetNdivisions(505);
   g165->GetXaxis()->SetLabelFont(132);
   g165->GetXaxis()->SetLabelOffset(0.012);
   g165->GetXaxis()->SetLabelSize(0.06);
   g165->GetXaxis()->SetTitleSize(0.072);
   g165->GetXaxis()->SetTitleOffset(0.95);
   g165->GetXaxis()->SetTitleFont(132);
   g165->GetYaxis()->SetLabelFont(132);
   g165->GetYaxis()->SetLabelOffset(0.01);
   g165->GetYaxis()->SetLabelSize(0.06);
   g165->GetYaxis()->SetTitleSize(0.072);
   g165->GetYaxis()->SetTitleOffset(0.95);
   g165->GetYaxis()->SetTitleFont(132);
   g165->GetZaxis()->SetLabelFont(132);
   g165->GetZaxis()->SetLabelSize(0.06);
   g165->GetZaxis()->SetTitleSize(0.072);
   g165->GetZaxis()->SetTitleOffset(1.2);
   g165->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(g165);
   
   graph->Draw("l");
   
   Double_t datatemp_fx3098[65] = {
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695,
   5705,
   5715,
   5725,
   5735,
   5745,
   5755,
   5765,
   5775,
   5785,
   5795,
   5805,
   5815,
   5825,
   5835,
   5845};
   Double_t datatemp_fy3098[65] = {
   1034,
   1113,
   1279,
   1550,
   2293,
   3863,
   6396,
   9082,
   10223,
   8969,
   6268,
   3714,
   2161,
   1427,
   1266,
   1289,
   1359,
   1392,
   1250,
   1125,
   874,
   803,
   748,
   729,
   739,
   697,
   714,
   729,
   679,
   750,
   708,
   705,
   704,
   698,
   686,
   692,
   638,
   607,
   595,
   609,
   606,
   603,
   603,
   591,
   602,
   573,
   561,
   526,
   588,
   552,
   593,
   561,
   570,
   600,
   574,
   548,
   547,
   550,
   553,
   549,
   529,
   562,
   546,
   565,
   609};
   Double_t datatemp_felx3098[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t datatemp_fely3098[65] = {
   31.65976,
   32.8654,
   35.2666,
   38.87321,
   47.38789,
   61.65505,
   79.47656,
   94.80084,
   100.6101,
   94.20612,
   78.67228,
   60.44465,
   45.98925,
   37.27896,
   35.08441,
   35.40613,
   36.36801,
   36.81287,
   34.85887,
   33.04475,
   29.06772,
   27.84167,
   26.85416,
   26.50463,
   26.68915,
   25.90549,
   26.22546,
   26.50463,
   25.56243,
   26.89069,
   26.11297,
   26.05654,
   26.03771,
   25.92442,
   25.69637,
   25.81064,
   24.76361,
   24.14244,
   23.89775,
   24.18299,
   24.12214,
   24.06115,
   24.06115,
   23.81563,
   24.04078,
   23.44264,
   23.19072,
   22.44014,
   23.75387,
   23,
   23.85672,
   23.19072,
   23.37991,
   24,
   23.46351,
   22.91474,
   22.89338,
   22.95741,
   23.02127,
   22.93608,
   22.50543,
   23.21181,
   22.87199,
   23.27499,
   24.18299};
   Double_t datatemp_fehx3098[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t datatemp_fehy3098[65] = {
   32.65976,
   33.8654,
   36.2666,
   39.87321,
   48.38789,
   62.65505,
   80.47656,
   95.80084,
   101.6101,
   95.20612,
   79.67228,
   61.44465,
   46.98925,
   38.27896,
   36.08441,
   36.40613,
   37.36801,
   37.81287,
   35.85887,
   34.04475,
   30.06772,
   28.84167,
   27.85416,
   27.50463,
   27.68915,
   26.90549,
   27.22546,
   27.50463,
   26.56243,
   27.89069,
   27.11297,
   27.05654,
   27.03771,
   26.92442,
   26.69637,
   26.81064,
   25.76361,
   25.14244,
   24.89775,
   25.18299,
   25.12214,
   25.06115,
   25.06115,
   24.81563,
   25.04078,
   24.44264,
   24.19072,
   23.44014,
   24.75387,
   24,
   24.85672,
   24.19072,
   24.37991,
   25,
   24.46351,
   23.91474,
   23.89338,
   23.95741,
   24.02127,
   23.93608,
   23.50543,
   24.21181,
   23.87199,
   24.27499,
   25.18299};
   grae = new TGraphAsymmErrors(65,datatemp_fx3098,datatemp_fy3098,datatemp_felx3098,datatemp_fehx3098,datatemp_fely3098,datatemp_fehy3098);
   grae->SetName("datatemp");
   grae->SetTitle("Histogram of dh_plot__m");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datatemp3098 = new TH1F("Graph_datatemp3098","Histogram of dh_plot__m",100,5135,5915);
   Graph_datatemp3098->SetMinimum(0);
   Graph_datatemp3098->SetMaximum(11306.72);
   Graph_datatemp3098->SetDirectory(0);
   Graph_datatemp3098->SetStats(0);
   Graph_datatemp3098->SetLineWidth(2);
   Graph_datatemp3098->SetMarkerStyle(20);
   Graph_datatemp3098->GetXaxis()->SetNdivisions(505);
   Graph_datatemp3098->GetXaxis()->SetLabelFont(132);
   Graph_datatemp3098->GetXaxis()->SetLabelOffset(0.012);
   Graph_datatemp3098->GetXaxis()->SetLabelSize(0.06);
   Graph_datatemp3098->GetXaxis()->SetTitleSize(0.072);
   Graph_datatemp3098->GetXaxis()->SetTitleOffset(0.95);
   Graph_datatemp3098->GetXaxis()->SetTitleFont(132);
   Graph_datatemp3098->GetYaxis()->SetLabelFont(132);
   Graph_datatemp3098->GetYaxis()->SetLabelOffset(0.01);
   Graph_datatemp3098->GetYaxis()->SetLabelSize(0.06);
   Graph_datatemp3098->GetYaxis()->SetTitleSize(0.072);
   Graph_datatemp3098->GetYaxis()->SetTitleOffset(0.95);
   Graph_datatemp3098->GetYaxis()->SetTitleFont(132);
   Graph_datatemp3098->GetZaxis()->SetLabelFont(132);
   Graph_datatemp3098->GetZaxis()->SetLabelSize(0.06);
   Graph_datatemp3098->GetZaxis()->SetTitleSize(0.072);
   Graph_datatemp3098->GetZaxis()->SetTitleOffset(1.2);
   Graph_datatemp3098->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datatemp3098);
   
   grae->Draw("p");
   
   TH1D *frame_2c251300__130 = new TH1D("frame_2c251300__130","mass frame",100,5200.01,5850);
   frame_2c251300__130->SetBinContent(1,10840.84);
   frame_2c251300__130->SetMinimum(0.5);
   frame_2c251300__130->SetMaximum(10840.84);
   frame_2c251300__130->SetEntries(1);
   frame_2c251300__130->SetDirectory(0);
   frame_2c251300__130->SetStats(0);
   frame_2c251300__130->SetLineWidth(2);
   frame_2c251300__130->SetMarkerStyle(20);
   frame_2c251300__130->GetXaxis()->SetTitle("#it{m}_{#it{K}^{+}#pi^{-}} [MeV/#it{c}^{2}]");
   frame_2c251300__130->GetXaxis()->SetNdivisions(505);
   frame_2c251300__130->GetXaxis()->SetLabelFont(132);
   frame_2c251300__130->GetXaxis()->SetLabelOffset(0.012);
   frame_2c251300__130->GetXaxis()->SetLabelSize(0);
   frame_2c251300__130->GetXaxis()->SetTitleSize(0);
   frame_2c251300__130->GetXaxis()->SetTitleOffset(0.95);
   frame_2c251300__130->GetXaxis()->SetTitleFont(132);
   frame_2c251300__130->GetYaxis()->SetTitle("Candidates / ( 10 MeV/#it{c}^{2} )");
   frame_2c251300__130->GetYaxis()->SetNoExponent();
   frame_2c251300__130->GetYaxis()->SetLabelFont(132);
   frame_2c251300__130->GetYaxis()->SetLabelOffset(0.01);
   frame_2c251300__130->GetYaxis()->SetLabelSize(0.05);
   frame_2c251300__130->GetYaxis()->SetTitleSize(0.06);
   frame_2c251300__130->GetYaxis()->SetTitleOffset(1.25);
   frame_2c251300__130->GetYaxis()->SetTitleFont(132);
   frame_2c251300__130->GetZaxis()->SetLabelFont(132);
   frame_2c251300__130->GetZaxis()->SetLabelSize(0.06);
   frame_2c251300__130->GetZaxis()->SetTitleSize(0.072);
   frame_2c251300__130->GetZaxis()->SetTitleOffset(1.2);
   frame_2c251300__130->GetZaxis()->SetTitleFont(132);
   frame_2c251300__130->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.55,0.32,0.90,0.90,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Total","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Combinatorial","Combinatorial","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("#it{B}^{0}_{d}#rightarrow #it{K}^{+}#pi^{#font[122]{-}}","#it{B}^{0}#rightarrow #it{K}^{+}#pi^{#font[122]{-}}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("#it{#bar{B}}^{0}_{s}#rightarrow #it{K}^{+}#pi^{#font[122]{-}}","#it{#bar{B}}^{0}_{s}#rightarrow #it{K}^{+}#pi^{#font[122]{-}}","l");

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("#it{#Lambda}^{0}_{b} #rightarrow #it{p}#it{h}^{#font[122]{-}}","#it{#Lambda}^{0}_{b} #rightarrow #it{p}#it{h}^{#font[122]{-}}","l");

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.35,0.80,0.45,0.90,"NBNDC");
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.07);   
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
  
// ------------>Primitives in pad: p2
   TPad *p2 = new TPad("p2", "p2Y",0,0,1,1);
   p2->Draw();
   p2->cd();
   p2->Range(5078.125,-20,5890.625,79.99998);
   p2->SetFillColor(0);
   p2->SetFillStyle(4000);
   p2->SetBorderMode(0);
   p2->SetBorderSize(2);
   p2->SetTickx(1);
   p2->SetTicky(1);
   p2->SetLeftMargin(0.15);
   p2->SetRightMargin(0.05);
   p2->SetTopMargin(0.75);
   p2->SetBottomMargin(0.15);
   p2->SetFrameLineWidth(2);
   p2->SetFrameBorderMode(0);
   p2->SetFrameLineWidth(2);
   p2->SetFrameBorderMode(0);
   
   TH1D *frame_2c251150__131 = new TH1D("frame_2c251150__131","",100,5200.01,5850);
   frame_2c251150__131->SetMinimum(-5);
   frame_2c251150__131->SetMaximum(5);
   frame_2c251150__131->SetDirectory(0);
   frame_2c251150__131->SetStats(0);
   frame_2c251150__131->SetLineWidth(2);
   frame_2c251150__131->SetMarkerStyle(20);
   frame_2c251150__131->GetXaxis()->SetTitle("#it{m}_{#it{K}^{+}#pi^{-}} [MeV/#it{c}^{2}]");
   frame_2c251150__131->GetXaxis()->SetNdivisions(505); //these control the Ndivisions of the pool (lines 2057 and 2595)
   frame_2c251150__131->GetXaxis()->SetLabelFont(132);
   frame_2c251150__131->GetXaxis()->SetLabelOffset(0.012);
   frame_2c251150__131->GetXaxis()->SetLabelSize(0.05);
   frame_2c251150__131->GetXaxis()->SetTitleSize(0.06);
   frame_2c251150__131->GetXaxis()->SetTitleOffset(1.05);
   frame_2c251150__131->GetXaxis()->SetTitleFont(132);
   frame_2c251150__131->GetYaxis()->SetTitle("Pull");
   frame_2c251150__131->GetYaxis()->SetNdivisions(502);
   frame_2c251150__131->GetYaxis()->SetLabelFont(132);
   frame_2c251150__131->GetYaxis()->SetLabelOffset(0.01);
   frame_2c251150__131->GetYaxis()->SetLabelSize(0.05);
   frame_2c251150__131->GetYaxis()->SetTitleSize(0.06);
   frame_2c251150__131->GetYaxis()->SetTitleOffset(1.25);
   frame_2c251150__131->GetYaxis()->SetTitleFont(132);
   frame_2c251150__131->GetZaxis()->SetLabelFont(132);
   frame_2c251150__131->GetZaxis()->SetLabelSize(0.06);
   frame_2c251150__131->GetZaxis()->SetTitleSize(0.072);
   frame_2c251150__131->GetZaxis()->SetTitleOffset(1.2);
   frame_2c251150__131->GetZaxis()->SetTitleFont(132);
   frame_2c251150__131->Draw("FUNC");
   
   Double_t pull_Data_Total_fx3099[65] = {
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695,
   5705,
   5715,
   5725,
   5735,
   5745,
   5755,
   5765,
   5775,
   5785,
   5795,
   5805,
   5815,
   5825,
   5835,
   5845};
   Double_t pull_Data_Total_fy3099[65] = {
   0.08385561,
   -0.2928134,
   0.1790444,
   -0.05156003,
   2.169492,
   -0.7902995,
   -1.469625,
   0.9071377,
   2.054654,
   0.348838,
   -2.127833,
   -2.377861,
   1.247493,
   0.4602602,
   -0.1187899,
   -0.7225343,
   -0.7379041,
   0.3245944,
   -0.03244949,
   1.824544,
   -0.7711739,
   0.6128447,
   0.2230706,
   0.2404801,
   0.9436918,
   -0.4650138,
   0.2266164,
   0.7695106,
   -1.196804,
   1.315648,
   -0.4353436,
   -0.591201,
   -0.4268031,
   -0.1687353,
   0.02501207,
   0.9935022,
   -0.4051858,
   -1.051876,
   -1.076463,
   -0.1710155,
   -0.05656238,
   -0.004338405,
   0.1460912,
   -0.2082506,
   0.3727672,
   -0.6957954,
   -1.077081,
   -2.480818,
   0.2825025,
   -1.102461,
   0.7269316,
   -0.491112,
   -0.005135264,
   1.358733,
   0.3974649,
   -0.5844196,
   -0.5145528,
   -0.2767408,
   -0.04079139,
   -0.09803287,
   -0.8392371,
   0.6840387,
   0.1079436,
   1.033108,
   2.91978};
   Double_t pull_Data_Total_felx3099[65] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_Data_Total_fely3099[65] = {
   1,
   0.9704713,
   1,
   0.9749205,
   1,
   0.9840396,
   0.987574,
   1,
   1,
   1,
   0.9874486,
   0.9837252,
   1,
   1,
   0.9722872,
   0.9725321,
   0.9732391,
   1,
   0.9721129,
   1,
   0.9667417,
   1,
   1,
   1,
   1,
   0.9628329,
   1,
   1,
   0.9623528,
   1,
   0.9631173,
   0.9630404,
   0.9630146,
   0.962859,
   1,
   1,
   0.9611856,
   0.9602266,
   0.9598357,
   0.9602907,
   0.9601945,
   0.9600976,
   1,
   0.9597028,
   1,
   0.9590879,
   0.9586618,
   0.9573381,
   1,
   0.9583333,
   1,
   0.9586618,
   0.9589826,
   1,
   1,
   0.9581848,
   0.9581474,
   0.9582593,
   0.9583702,
   0.9582221,
   0.9574566,
   1,
   1,
   1,
   1};
   Double_t pull_Data_Total_fehx3099[65] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_Data_Total_fehy3099[65] = {
   1.031586,
   1,
   1.028355,
   1,
   1.021102,
   1,
   1,
   1.010548,
   1.009939,
   1.010615,
   1,
   1,
   1.021744,
   1.026825,
   1,
   1,
   1,
   1.027164,
   1,
   1.030262,
   1,
   1.035917,
   1.037238,
   1.037729,
   1.037468,
   1,
   1.038131,
   1.037729,
   1,
   1.037188,
   1,
   1,
   1,
   1,
   1.038916,
   1.038744,
   1,
   1,
   1,
   1,
   1,
   1,
   1.041561,
   1,
   1.041596,
   1,
   1,
   1,
   1.042098,
   1,
   1.041917,
   1,
   1,
   1.041667,
   1.042619,
   1,
   1,
   1,
   1,
   1,
   1,
   1.043082,
   1.043722,
   1.042965,
   1.041351};
   grae = new TGraphAsymmErrors(65,pull_Data_Total_fx3099,pull_Data_Total_fy3099,pull_Data_Total_felx3099,pull_Data_Total_fehx3099,pull_Data_Total_fely3099,pull_Data_Total_fehy3099);
   grae->SetName("pull_Data_Total");
   grae->SetTitle("Pull of Histogram of dh_plot__m and Projection of Total pdf");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_pull_Data_Total3099 = new TH1F("Graph_pull_Data_Total3099","Pull of Histogram of dh_plot__m and Projection of Total pdf",100,5141,5909);
   Graph_pull_Data_Total3099->SetMinimum(-4.178085);
   Graph_pull_Data_Total3099->SetMaximum(4.701061);
   Graph_pull_Data_Total3099->SetDirectory(0);
   Graph_pull_Data_Total3099->SetStats(0);
   Graph_pull_Data_Total3099->SetLineWidth(2);
   Graph_pull_Data_Total3099->SetMarkerStyle(20);
   Graph_pull_Data_Total3099->GetXaxis()->SetNdivisions(505);
   Graph_pull_Data_Total3099->GetXaxis()->SetLabelFont(132);
   Graph_pull_Data_Total3099->GetXaxis()->SetLabelOffset(0.012);
   Graph_pull_Data_Total3099->GetXaxis()->SetLabelSize(0.06);
   Graph_pull_Data_Total3099->GetXaxis()->SetTitleSize(0.072);
   Graph_pull_Data_Total3099->GetXaxis()->SetTitleOffset(0.95);
   Graph_pull_Data_Total3099->GetXaxis()->SetTitleFont(132);
   Graph_pull_Data_Total3099->GetYaxis()->SetLabelFont(132);
   Graph_pull_Data_Total3099->GetYaxis()->SetLabelOffset(0.01);
   Graph_pull_Data_Total3099->GetYaxis()->SetLabelSize(0.06);
   Graph_pull_Data_Total3099->GetYaxis()->SetTitleSize(0.072);
   Graph_pull_Data_Total3099->GetYaxis()->SetTitleOffset(0.95);
   Graph_pull_Data_Total3099->GetYaxis()->SetTitleFont(132);
   Graph_pull_Data_Total3099->GetZaxis()->SetLabelFont(132);
   Graph_pull_Data_Total3099->GetZaxis()->SetLabelSize(0.06);
   Graph_pull_Data_Total3099->GetZaxis()->SetTitleSize(0.072);
   Graph_pull_Data_Total3099->GetZaxis()->SetTitleOffset(1.2);
   Graph_pull_Data_Total3099->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_pull_Data_Total3099);
   
   grae->Draw("x0 b");
   
   TH1D *frame_2c251150__132 = new TH1D("frame_2c251150__132","",100,5200.01,5850);
   frame_2c251150__132->SetMinimum(-5);
   frame_2c251150__132->SetMaximum(5);
   frame_2c251150__132->SetDirectory(0);
   frame_2c251150__132->SetStats(0);
   frame_2c251150__132->SetLineWidth(2);
   frame_2c251150__132->SetMarkerStyle(20);
   frame_2c251150__132->GetXaxis()->SetTitle("#it{m}_{#it{K}^{+}#pi^{-}} [MeV/#it{c}^{2}]");
   frame_2c251150__132->GetXaxis()->SetNdivisions(505); //these control the Ndivisions of the pool (lines 2057 and 2595)
   frame_2c251150__132->GetYaxis()->SetTickLength (0.06);
   frame_2c251150__132->GetXaxis()->SetLabelFont(132);
   frame_2c251150__132->GetXaxis()->SetLabelOffset(0.012);
   frame_2c251150__132->GetXaxis()->SetLabelSize(0.05);
   frame_2c251150__132->GetXaxis()->SetTitleSize(0.06);
   frame_2c251150__132->GetXaxis()->SetTitleOffset(1.05);
   frame_2c251150__132->GetXaxis()->SetTitleFont(132);
   frame_2c251150__132->GetYaxis()->SetTitle("Pull");
   frame_2c251150__132->GetYaxis()->SetNdivisions(502);
   frame_2c251150__132->GetYaxis()->SetLabelFont(132);
   frame_2c251150__132->GetYaxis()->SetLabelOffset(0.01);
   frame_2c251150__132->GetYaxis()->SetLabelSize(0.05);
   frame_2c251150__132->GetYaxis()->SetTitleSize(0.06);
   frame_2c251150__132->GetYaxis()->SetTitleOffset(1.25);
   frame_2c251150__132->GetYaxis()->SetTitleFont(132);
   frame_2c251150__132->GetZaxis()->SetLabelFont(132);
   frame_2c251150__132->GetZaxis()->SetLabelSize(0.06);
   frame_2c251150__132->GetZaxis()->SetTitleSize(0.072);
   frame_2c251150__132->GetZaxis()->SetTitleOffset(1.2);
   frame_2c251150__132->GetZaxis()->SetTitleFont(132);
   frame_2c251150__132->Draw("AXISSAME");
   p2->Modified();
   cT->cd();
   cT->Modified();
   cT->cd();
   cT->SetSelected(cT);
   cT->SaveAs("Fig1left.pdf");
   cT->SaveAs("Fig1left.eps");
   cT->SaveAs("Fig1left.png");
}


==> figs/Fig2right.C <==
void Fig1right()
{
//=========Macro generated from canvas: canv01/canv01
//=========  (Tue Aug  8 11:58:09 2017) by ROOT version6.06/02
   TCanvas *canv01 = new TCanvas("canv01", "canv01",65,52,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv01->SetHighLightColor(2);
   canv01->Range(5090.123,-16303.67,5732.099,48913);
   canv01->SetFillColor(0);
   canv01->SetBorderMode(0);
   canv01->SetBorderSize(2);
   canv01->SetTickx(1);
   canv01->SetTicky(1);
   canv01->SetLeftMargin(0.14);
   canv01->SetRightMargin(0.05);
   canv01->SetTopMargin(0.06);
   canv01->SetBottomMargin(0.25);
   canv01->SetFrameLineWidth(2);
   canv01->SetFrameBorderMode(0);
   canv01->SetFrameLineWidth(2);
   canv01->SetFrameBorderMode(0);
   
   TH1D *frame_550b840__1 = new TH1D("frame_550b840__1","A RooPlot of \"B_JCMass\"",520,5180,5700);
   frame_550b840__1->SetBinContent(1,41879.5);
   frame_550b840__1->SetMinimum(0.5);
   frame_550b840__1->SetMaximum(45000);
   frame_550b840__1->SetEntries(2);
   frame_550b840__1->SetDirectory(0);
   frame_550b840__1->SetStats(0);
   frame_550b840__1->SetLineWidth(2);
   frame_550b840__1->SetMarkerStyle(20);
   frame_550b840__1->GetXaxis()->SetNdivisions(505);
   frame_550b840__1->GetXaxis()->SetLabelColor(0);
   frame_550b840__1->GetXaxis()->SetLabelFont(132);
   frame_550b840__1->GetXaxis()->SetLabelSize(0.05);
   frame_550b840__1->GetXaxis()->SetTitleSize(0.06);
   frame_550b840__1->GetXaxis()->SetTitleOffset(1.05);
   frame_550b840__1->GetXaxis()->SetTitleFont(132);
   frame_550b840__1->GetYaxis()->SetTitle("Candidates / ( 1 MeV/#it{c}^{2} )");
   frame_550b840__1->GetYaxis()->SetLabelFont(132);
   frame_550b840__1->GetYaxis()->SetLabelSize(0.05);
   frame_550b840__1->GetYaxis()->SetTitleSize(0.06);
   frame_550b840__1->GetYaxis()->SetTitleOffset(1.15);
   frame_550b840__1->GetYaxis()->SetTitleFont(132);
   frame_550b840__1->GetZaxis()->SetLabelFont(132);
   frame_550b840__1->GetZaxis()->SetLabelSize(0.06);
   frame_550b840__1->GetZaxis()->SetTitleSize(0.072);
   frame_550b840__1->GetZaxis()->SetTitleOffset(1.2);
   frame_550b840__1->GetZaxis()->SetTitleFont(132);
   frame_550b840__1->Draw("FUNC");
   
   Double_t h_B2JpsimmK_binned_fx3001[520] = {
   5180.5,
   5181.5,
   5182.5,
   5183.5,
   5184.5,
   5185.5,
   5186.5,
   5187.5,
   5188.5,
   5189.5,
   5190.5,
   5191.5,
   5192.5,
   5193.5,
   5194.5,
   5195.5,
   5196.5,
   5197.5,
   5198.5,
   5199.5,
   5200.5,
   5201.5,
   5202.5,
   5203.5,
   5204.5,
   5205.5,
   5206.5,
   5207.5,
   5208.5,
   5209.5,
   5210.5,
   5211.5,
   5212.5,
   5213.5,
   5214.5,
   5215.5,
   5216.5,
   5217.5,
   5218.5,
   5219.5,
   5220.5,
   5221.5,
   5222.5,
   5223.5,
   5224.5,
   5225.5,
   5226.5,
   5227.5,
   5228.5,
   5229.5,
   5230.5,
   5231.5,
   5232.5,
   5233.5,
   5234.5,
   5235.5,
   5236.5,
   5237.5,
   5238.5,
   5239.5,
   5240.5,
   5241.5,
   5242.5,
   5243.5,
   5244.5,
   5245.5,
   5246.5,
   5247.5,
   5248.5,
   5249.5,
   5250.5,
   5251.5,
   5252.5,
   5253.5,
   5254.5,
   5255.5,
   5256.5,
   5257.5,
   5258.5,
   5259.5,
   5260.5,
   5261.5,
   5262.5,
   5263.5,
   5264.5,
   5265.5,
   5266.5,
   5267.5,
   5268.5,
   5269.5,
   5270.5,
   5271.5,
   5272.5,
   5273.5,
   5274.5,
   5275.5,
   5276.5,
   5277.5,
   5278.5,
   5279.5,
   5280.5,
   5281.5,
   5282.5,
   5283.5,
   5284.5,
   5285.5,
   5286.5,
   5287.5,
   5288.5,
   5289.5,
   5290.5,
   5291.5,
   5292.5,
   5293.5,
   5294.5,
   5295.5,
   5296.5,
   5297.5,
   5298.5,
   5299.5,
   5300.5,
   5301.5,
   5302.5,
   5303.5,
   5304.5,
   5305.5,
   5306.5,
   5307.5,
   5308.5,
   5309.5,
   5310.5,
   5311.5,
   5312.5,
   5313.5,
   5314.5,
   5315.5,
   5316.5,
   5317.5,
   5318.5,
   5319.5,
   5320.5,
   5321.5,
   5322.5,
   5323.5,
   5324.5,
   5325.5,
   5326.5,
   5327.5,
   5328.5,
   5329.5,
   5330.5,
   5331.5,
   5332.5,
   5333.5,
   5334.5,
   5335.5,
   5336.5,
   5337.5,
   5338.5,
   5339.5,
   5340.5,
   5341.5,
   5342.5,
   5343.5,
   5344.5,
   5345.5,
   5346.5,
   5347.5,
   5348.5,
   5349.5,
   5350.5,
   5351.5,
   5352.5,
   5353.5,
   5354.5,
   5355.5,
   5356.5,
   5357.5,
   5358.5,
   5359.5,
   5360.5,
   5361.5,
   5362.5,
   5363.5,
   5364.5,
   5365.5,
   5366.5,
   5367.5,
   5368.5,
   5369.5,
   5370.5,
   5371.5,
   5372.5,
   5373.5,
   5374.5,
   5375.5,
   5376.5,
   5377.5,
   5378.5,
   5379.5,
   5380.5,
   5381.5,
   5382.5,
   5383.5,
   5384.5,
   5385.5,
   5386.5,
   5387.5,
   5388.5,
   5389.5,
   5390.5,
   5391.5,
   5392.5,
   5393.5,
   5394.5,
   5395.5,
   5396.5,
   5397.5,
   5398.5,
   5399.5,
   5400.5,
   5401.5,
   5402.5,
   5403.5,
   5404.5,
   5405.5,
   5406.5,
   5407.5,
   5408.5,
   5409.5,
   5410.5,
   5411.5,
   5412.5,
   5413.5,
   5414.5,
   5415.5,
   5416.5,
   5417.5,
   5418.5,
   5419.5,
   5420.5,
   5421.5,
   5422.5,
   5423.5,
   5424.5,
   5425.5,
   5426.5,
   5427.5,
   5428.5,
   5429.5,
   5430.5,
   5431.5,
   5432.5,
   5433.5,
   5434.5,
   5435.5,
   5436.5,
   5437.5,
   5438.5,
   5439.5,
   5440.5,
   5441.5,
   5442.5,
   5443.5,
   5444.5,
   5445.5,
   5446.5,
   5447.5,
   5448.5,
   5449.5,
   5450.5,
   5451.5,
   5452.5,
   5453.5,
   5454.5,
   5455.5,
   5456.5,
   5457.5,
   5458.5,
   5459.5,
   5460.5,
   5461.5,
   5462.5,
   5463.5,
   5464.5,
   5465.5,
   5466.5,
   5467.5,
   5468.5,
   5469.5,
   5470.5,
   5471.5,
   5472.5,
   5473.5,
   5474.5,
   5475.5,
   5476.5,
   5477.5,
   5478.5,
   5479.5,
   5480.5,
   5481.5,
   5482.5,
   5483.5,
   5484.5,
   5485.5,
   5486.5,
   5487.5,
   5488.5,
   5489.5,
   5490.5,
   5491.5,
   5492.5,
   5493.5,
   5494.5,
   5495.5,
   5496.5,
   5497.5,
   5498.5,
   5499.5,
   5500.5,
   5501.5,
   5502.5,
   5503.5,
   5504.5,
   5505.5,
   5506.5,
   5507.5,
   5508.5,
   5509.5,
   5510.5,
   5511.5,
   5512.5,
   5513.5,
   5514.5,
   5515.5,
   5516.5,
   5517.5,
   5518.5,
   5519.5,
   5520.5,
   5521.5,
   5522.5,
   5523.5,
   5524.5,
   5525.5,
   5526.5,
   5527.5,
   5528.5,
   5529.5,
   5530.5,
   5531.5,
   5532.5,
   5533.5,
   5534.5,
   5535.5,
   5536.5,
   5537.5,
   5538.5,
   5539.5,
   5540.5,
   5541.5,
   5542.5,
   5543.5,
   5544.5,
   5545.5,
   5546.5,
   5547.5,
   5548.5,
   5549.5,
   5550.5,
   5551.5,
   5552.5,
   5553.5,
   5554.5,
   5555.5,
   5556.5,
   5557.5,
   5558.5,
   5559.5,
   5560.5,
   5561.5,
   5562.5,
   5563.5,
   5564.5,
   5565.5,
   5566.5,
   5567.5,
   5568.5,
   5569.5,
   5570.5,
   5571.5,
   5572.5,
   5573.5,
   5574.5,
   5575.5,
   5576.5,
   5577.5,
   5578.5,
   5579.5,
   5580.5,
   5581.5,
   5582.5,
   5583.5,
   5584.5,
   5585.5,
   5586.5,
   5587.5,
   5588.5,
   5589.5,
   5590.5,
   5591.5,
   5592.5,
   5593.5,
   5594.5,
   5595.5,
   5596.5,
   5597.5,
   5598.5,
   5599.5,
   5600.5,
   5601.5,
   5602.5,
   5603.5,
   5604.5,
   5605.5,
   5606.5,
   5607.5,
   5608.5,
   5609.5,
   5610.5,
   5611.5,
   5612.5,
   5613.5,
   5614.5,
   5615.5,
   5616.5,
   5617.5,
   5618.5,
   5619.5,
   5620.5,
   5621.5,
   5622.5,
   5623.5,
   5624.5,
   5625.5,
   5626.5,
   5627.5,
   5628.5,
   5629.5,
   5630.5,
   5631.5,
   5632.5,
   5633.5,
   5634.5,
   5635.5,
   5636.5,
   5637.5,
   5638.5,
   5639.5,
   5640.5,
   5641.5,
   5642.5,
   5643.5,
   5644.5,
   5645.5,
   5646.5,
   5647.5,
   5648.5,
   5649.5,
   5650.5,
   5651.5,
   5652.5,
   5653.5,
   5654.5,
   5655.5,
   5656.5,
   5657.5,
   5658.5,
   5659.5,
   5660.5,
   5661.5,
   5662.5,
   5663.5,
   5664.5,
   5665.5,
   5666.5,
   5667.5,
   5668.5,
   5669.5,
   5670.5,
   5671.5,
   5672.5,
   5673.5,
   5674.5,
   5675.5,
   5676.5,
   5677.5,
   5678.5,
   5679.5,
   5680.5,
   5681.5,
   5682.5,
   5683.5,
   5684.5,
   5685.5,
   5686.5,
   5687.5,
   5688.5,
   5689.5,
   5690.5,
   5691.5,
   5692.5,
   5693.5,
   5694.5,
   5695.5,
   5696.5,
   5697.5,
   5698.5,
   5699.5};
   Double_t h_B2JpsimmK_binned_fy3001[520] = {
   298,
   328,
   318,
   328,
   334,
   331,
   323,
   312,
   311,
   288,
   326,
   295,
   301,
   327,
   327,
   279,
   343,
   314,
   310,
   328,
   306,
   323,
   333,
   338,
   337,
   291,
   324,
   312,
   341,
   325,
   337,
   297,
   357,
   306,
   342,
   326,
   344,
   336,
   372,
   342,
   380,
   383,
   380,
   379,
   378,
   361,
   385,
   353,
   401,
   438,
   431,
   472,
   457,
   488,
   484,
   529,
   537,
   570,
   626,
   638,
   631,
   690,
   776,
   839,
   901,
   911,
   963,
   1111,
   1224,
   1332,
   1527,
   1726,
   1948,
   2023,
   2403,
   2696,
   3194,
   3648,
   4313,
   4928,
   5691,
   6564,
   7719,
   9156,
   10603,
   12002,
   13882,
   15934,
   18197,
   20837,
   23377,
   25913,
   28458,
   31221,
   33791,
   35889,
   37506,
   39019,
   39435,
   39495,
   38909,
   38203,
   36347,
   34410,
   32157,
   29698,
   26953,
   23919,
   21647,
   18946,
   16312,
   14399,
   12158,
   10850,
   9202,
   7820,
   6761,
   5705,
   4891,
   4320,
   3548,
   3224,
   2795,
   2533,
   2215,
   1901,
   1727,
   1513,
   1405,
   1349,
   1220,
   1166,
   1126,
   1041,
   988,
   1018,
   963,
   987,
   913,
   863,
   884,
   854,
   881,
   822,
   887,
   830,
   774,
   759,
   698,
   700,
   710,
   670,
   680,
   647,
   671,
   632,
   636,
   587,
   597,
   548,
   535,
   563,
   551,
   549,
   509,
   507,
   492,
   468,
   481,
   445,
   447,
   456,
   428,
   436,
   438,
   391,
   408,
   377,
   392,
   381,
   380,
   360,
   359,
   337,
   352,
   338,
   309,
   302,
   321,
   309,
   303,
   293,
   295,
   295,
   268,
   276,
   279,
   287,
   265,
   282,
   314,
   296,
   229,
   233,
   254,
   242,
   245,
   240,
   274,
   231,
   235,
   237,
   225,
   247,
   212,
   209,
   208,
   231,
   199,
   215,
   205,
   174,
   189,
   189,
   178,
   198,
   195,
   189,
   177,
   184,
   184,
   179,
   190,
   170,
   174,
   172,
   173,
   155,
   165,
   167,
   177,
   144,
   168,
   154,
   160,
   162,
   159,
   186,
   156,
   161,
   148,
   152,
   149,
   147,
   149,
   132,
   160,
   157,
   140,
   139,
   134,
   144,
   123,
   133,
   141,
   155,
   128,
   135,
   114,
   116,
   130,
   140,
   125,
   128,
   151,
   119,
   134,
   127,
   126,
   124,
   124,
   120,
   135,
   122,
   137,
   110,
   131,
   98,
   131,
   111,
   115,
   108,
   86,
   115,
   111,
   119,
   100,
   88,
   97,
   93,
   103,
   98,
   108,
   108,
   99,
   89,
   111,
   100,
   108,
   85,
   100,
   90,
   98,
   100,
   88,
   101,
   95,
   98,
   90,
   119,
   102,
   85,
   96,
   108,
   90,
   83,
   104,
   74,
   110,
   100,
   89,
   98,
   114,
   91,
   96,
   94,
   85,
   108,
   82,
   89,
   86,
   96,
   93,
   108,
   104,
   81,
   85,
   81,
   85,
   98,
   85,
   88,
   95,
   86,
   79,
   90,
   86,
   90,
   82,
   83,
   90,
   80,
   91,
   85,
   73,
   88,
   78,
   71,
   85,
   91,
   73,
   95,
   85,
   93,
   84,
   75,
   89,
   86,
   78,
   77,
   87,
   73,
   89,
   79,
   96,
   78,
   82,
   86,
   75,
   85,
   71,
   96,
   70,
   90,
   71,
   82,
   89,
   61,
   69,
   74,
   77,
   78,
   71,
   74,
   55,
   83,
   84,
   82,
   80,
   75,
   82,
   69,
   84,
   79,
   62,
   76,
   66,
   73,
   65,
   77,
   68,
   74,
   69,
   52,
   75,
   72,
   61,
   69,
   83,
   67,
   65,
   63,
   74,
   70,
   77,
   73,
   78,
   65,
   60,
   62,
   60,
   66,
   58,
   58,
   70,
   66,
   77,
   59,
   78,
   60,
   74,
   62,
   58,
   60,
   56,
   65,
   74,
   62,
   65,
   46,
   74,
   68,
   58,
   65,
   64,
   64,
   71,
   61,
   47,
   72,
   67,
   54,
   54,
   58,
   75,
   73,
   48,
   76,
   67,
   66,
   64,
   65,
   60,
   54,
   63,
   48,
   58,
   58,
   55,
   51,
   59,
   60,
   67,
   51,
   66,
   52,
   51,
   68,
   60,
   65,
   54,
   60,
   63,
   64,
   50,
   53,
   46,
   69,
   60,
   43,
   47,
   48,
   36,
   61,
   41,
   47,
   76,
   64,
   55,
   49};
   Double_t h_B2JpsimmK_binned_felx3001[520] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_B2JpsimmK_binned_fely3001[520] = {
   16.76992,
   17.61767,
   17.33956,
   17.61767,
   17.78251,
   17.70027,
   17.47915,
   17.1706,
   17.14228,
   16.47793,
   17.56239,
   16.68284,
   16.85655,
   17.59005,
   17.59005,
   16.21077,
   18.02701,
   17.2271,
   17.11391,
   17.61767,
   17,
   17.47915,
   17.75514,
   17.89157,
   17.86437,
   16.56605,
   17.50694,
   17.1706,
   17.97295,
   17.53469,
   17.86437,
   16.74094,
   18.40106,
   17,
   18,
   17.56239,
   18.05398,
   17.83712,
   18.79378,
   18,
   19,
   19.07677,
   19,
   18.97434,
   18.94865,
   18.50658,
   19.12779,
   18.29495,
   19.53123,
   20.43442,
   20.26656,
   21.23131,
   20.8834,
   21.59638,
   21.50568,
   22.50543,
   22.67865,
   23.37991,
   24.52499,
   24.76361,
   24.62469,
   25.77261,
   27.36126,
   28.46981,
   29.52083,
   29.68692,
   30.53627,
   32.83542,
   34.48928,
   36,
   38.58005,
   41.04816,
   43.63899,
   44.48055,
   48.52295,
   51.42543,
   56.0177,
   59.90075,
   65.17534,
   69.7015,
   74.94037,
   80.52006,
   87.35926,
   95.1883,
   102.4721,
   109.0548,
   117.323,
   125.7309,
   134.3972,
   143.8511,
   152.3962,
   160.4759,
   168.1957,
   176.1954,
   183.324,
   188.9446,
   193.1653,
   197.0329,
   198.0831,
   198.2341,
   196.7543,
   194.9565,
   190.1495,
   185,
   178.8244,
   171.8318,
   163.6744,
   154.1585,
   146.63,
   137.1454,
   127.2194,
   119.4969,
   109.7645,
   103.6645,
   95.42836,
   87.93218,
   81.72682,
   75.03311,
   69.43747,
   65.22861,
   59.06719,
   56.28248,
   52.37012,
   49.8314,
   46.56644,
   43.10333,
   41.0602,
   38.40051,
   36.98666,
   36.23214,
   34.43208,
   33.6504,
   33.05965,
   31.76841,
   30.93644,
   31.41003,
   30.53627,
   30.92053,
   29.72003,
   28.88112,
   29.23634,
   28.72756,
   29.18586,
   28.1749,
   29.28674,
   28.31406,
   27.32535,
   27.05449,
   25.92442,
   25.96224,
   26.15052,
   25.38919,
   25.5816,
   24.94111,
   25.40849,
   24.64458,
   24.724,
   23.73324,
   23.9387,
   22.91474,
   22.63547,
   23.23289,
   22.97871,
   22.93608,
   22.06657,
   22.02221,
   21.68671,
   21.13909,
   21.43741,
   20.60095,
   20.64829,
   20.86001,
   20.1942,
   20.3866,
   20.43442,
   19.28004,
   19.7052,
   18.92292,
   19.3053,
   19.02562,
   19,
   18.48025,
   18.45389,
   17.86437,
   18.26832,
   17.89157,
   17.08551,
   16.88534,
   17.42345,
   17.08551,
   16.91407,
   16.62454,
   16.68284,
   16.68284,
   15.87834,
   16.12077,
   16.21077,
   16.44845,
   15.7865,
   16.3003,
   17.2271,
   16.71191,
   14.641,
   14.77252,
   15.44522,
   15.06438,
   15.16046,
   15,
   16.0605,
   14.70691,
   14.83786,
   14.90292,
   14.50833,
   15.22419,
   14.0688,
   13.96548,
   13.93087,
   14.70691,
   13.61559,
   14.1714,
   13.82655,
   12.70038,
   13.25682,
   13.25682,
   12.85103,
   13.58013,
   13.47319,
   13.25682,
   12.81353,
   13.07387,
   13.07387,
   12.88843,
   13.29311,
   12.54799,
   12.70038,
   12.6244,
   12.66245,
   11.95994,
   12.35496,
   12.43252,
   12.81353,
   11.51041,
   12.47112,
   11.91974,
   12.15899,
   12.23774,
   12.11943,
   13.14734,
   12,
   12.19843,
   11.6758,
   11.83896,
   11.71679,
   11.63466,
   11.71679,
   11,
   12.15899,
   12.03994,
   11.34272,
   11.30042,
   11.08663,
   11.51041,
   10.6018,
   11.0434,
   11.38486,
   11.95994,
   10.82475,
   11.1297,
   10.18878,
   10.28193,
   10.91271,
   11.34272,
   10.69151,
   10.82475,
   11.79837,
   10.42016,
   11.08663,
   10.78051,
   10.7361,
   10.64675,
   10.64675,
   10.46586,
   11.1297,
   10.55667,
   11.21537,
   10,
   10.95644,
   9.882579,
   10.95644,
   10.04751,
   10.23546,
   9.904326,
   9.255555,
   10.23546,
   10.04751,
   10.42016,
   9.983255,
   9.362975,
   9.831854,
   9.626284,
   9.661201,
   9.882579,
   9.904326,
   9.904326,
   9.933044,
   9.416226,
   10.04751,
   9.983255,
   9.904326,
   9.201374,
   9.983255,
   9.469177,
   9.882579,
   9.983255,
   9.362975,
   9.562306,
   9.729612,
   9.882579,
   9.469177,
   10.42016,
   9.611874,
   9.201374,
   9.780867,
   9.904326,
   9.469177,
   9.092044,
   9.710289,
   8.582844,
   10,
   9.983255,
   9.416226,
   9.882579,
   10.18878,
   9.521834,
   9.780867,
   9.678086,
   9.201374,
   9.904326,
   9.036884,
   9.416226,
   9.255555,
   9.780867,
   9.626284,
   9.904326,
   9.710289,
   8.981384,
   9.201374,
   8.981384,
   9.201374,
   9.882579,
   9.201374,
   9.362975,
   9.729612,
   9.255555,
   8.869343,
   9.469177,
   9.255555,
   9.469177,
   9.036884,
   9.092044,
   9.469177,
   8.925539,
   9.521834,
   9.201374,
   8.524388,
   9.362975,
   8.812788,
   8.406258,
   9.201374,
   9.521834,
   8.524388,
   9.729612,
   9.201374,
   9.626284,
   9.146873,
   8.640903,
   9.416226,
   9.255555,
   8.812788,
   8.755868,
   9.30942,
   8.524388,
   9.416226,
   8.869343,
   9.780867,
   8.812788,
   9.036884,
   9.255555,
   8.640903,
   9.201374,
   8.406258,
   9.780867,
   8.346566,
   9.469177,
   8.406258,
   9.036884,
   9.416226,
   7.788779,
   8.286444,
   8.582844,
   8.755868,
   8.812788,
   8.406258,
   8.582844,
   7.39358,
   9.092044,
   9.146873,
   9.036884,
   8.925539,
   8.640903,
   9.036884,
   8.286444,
   9.146873,
   8.869343,
   7.852713,
   8.698576,
   8.103403,
   8.524388,
   8.041463,
   8.755868,
   8.225883,
   8.582844,
   8.286444,
   7.187836,
   8.640903,
   8.465529,
   7.788779,
   8.286444,
   9.092044,
   8.164873,
   8.041463,
   7.916129,
   8.582844,
   8.346566,
   8.755868,
   8.524388,
   8.812788,
   8.041463,
   7.724317,
   7.852713,
   7.724317,
   8.103403,
   7.593751,
   7.593751,
   8.346566,
   8.103403,
   8.755868,
   7.659312,
   8.812788,
   7.724317,
   8.582844,
   7.852713,
   7.593751,
   7.724317,
   7.4609,
   8.041463,
   8.582844,
   7.852713,
   8.041463,
   6.757581,
   8.582844,
   8.225883,
   7.593751,
   8.041463,
   7.979042,
   7.979042,
   8.406258,
   7.788779,
   6.831172,
   8.465529,
   8.164873,
   7.32564,
   7.32564,
   7.593751,
   8.640903,
   8.524388,
   6.903979,
   8.698576,
   8.164873,
   8.103403,
   7.979042,
   8.041463,
   7.724317,
   7.32564,
   7.916129,
   6.903979,
   7.593751,
   7.593751,
   7.39358,
   7.117933,
   7.659312,
   7.724317,
   8.164873,
   7.117933,
   8.103403,
   7.187836,
   7.117933,
   8.225883,
   7.724317,
   8.041463,
   7.32564,
   7.724317,
   7.916129,
   7.979042,
   7.047337,
   7.257065,
   6.757581,
   8.286444,
   7.724317,
   6.531834,
   6.831172,
   6.903979,
   5.971996,
   7.788779,
   6.376898,
   6.831172,
   8.698576,
   7.979042,
   7.39358,
   6.976026};
   Double_t h_B2JpsimmK_binned_fehx3001[520] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_B2JpsimmK_binned_fehy3001[520] = {
   17.76992,
   18.61767,
   18.33956,
   18.61767,
   18.78251,
   18.70027,
   18.47915,
   18.1706,
   18.14228,
   17.47793,
   18.56239,
   17.68284,
   17.85655,
   18.59005,
   18.59005,
   17.21077,
   19.02701,
   18.2271,
   18.11391,
   18.61767,
   18,
   18.47915,
   18.75514,
   18.89157,
   18.86437,
   17.56605,
   18.50694,
   18.1706,
   18.97295,
   18.53469,
   18.86437,
   17.74094,
   19.40106,
   18,
   19,
   18.56239,
   19.05398,
   18.83712,
   19.79378,
   19,
   20,
   20.07677,
   20,
   19.97434,
   19.94865,
   19.50658,
   20.12779,
   19.29495,
   20.53123,
   21.43442,
   21.26656,
   22.23131,
   21.8834,
   22.59638,
   22.50568,
   23.50543,
   23.67865,
   24.37991,
   25.52499,
   25.76361,
   25.62469,
   26.77261,
   28.36126,
   29.46981,
   30.52083,
   30.68692,
   31.53627,
   33.83542,
   35.48928,
   37,
   39.58005,
   42.04816,
   44.63899,
   45.48055,
   49.52295,
   52.42543,
   57.0177,
   60.90075,
   66.17534,
   70.7015,
   75.94037,
   81.52006,
   88.35926,
   96.1883,
   103.4721,
   110.0548,
   118.323,
   126.7309,
   135.3972,
   144.8511,
   153.3962,
   161.4759,
   169.1957,
   177.1954,
   184.324,
   189.9446,
   194.1653,
   198.0329,
   199.0831,
   199.2341,
   197.7543,
   195.9565,
   191.1495,
   186,
   179.8244,
   172.8318,
   164.6744,
   155.1585,
   147.63,
   138.1454,
   128.2194,
   120.4969,
   110.7645,
   104.6645,
   96.42836,
   88.93218,
   82.72682,
   76.03311,
   70.43747,
   66.22861,
   60.06719,
   57.28248,
   53.37012,
   50.8314,
   47.56644,
   44.10333,
   42.0602,
   39.40051,
   37.98666,
   37.23214,
   35.43208,
   34.6504,
   34.05965,
   32.76841,
   31.93644,
   32.41003,
   31.53627,
   31.92053,
   30.72003,
   29.88112,
   30.23634,
   29.72756,
   30.18586,
   29.1749,
   30.28674,
   29.31406,
   28.32535,
   28.05449,
   26.92442,
   26.96224,
   27.15052,
   26.38919,
   26.5816,
   25.94111,
   26.40849,
   25.64458,
   25.724,
   24.73324,
   24.9387,
   23.91474,
   23.63547,
   24.23289,
   23.97871,
   23.93608,
   23.06657,
   23.02221,
   22.68671,
   22.13909,
   22.43741,
   21.60095,
   21.64829,
   21.86001,
   21.1942,
   21.3866,
   21.43442,
   20.28004,
   20.7052,
   19.92292,
   20.3053,
   20.02562,
   20,
   19.48025,
   19.45389,
   18.86437,
   19.26832,
   18.89157,
   18.08551,
   17.88534,
   18.42345,
   18.08551,
   17.91407,
   17.62454,
   17.68284,
   17.68284,
   16.87834,
   17.12077,
   17.21077,
   17.44845,
   16.7865,
   17.3003,
   18.2271,
   17.71191,
   15.641,
   15.77252,
   16.44522,
   16.06438,
   16.16046,
   16,
   17.0605,
   15.70691,
   15.83786,
   15.90292,
   15.50833,
   16.22419,
   15.0688,
   14.96548,
   14.93087,
   15.70691,
   14.61559,
   15.1714,
   14.82655,
   13.70038,
   14.25682,
   14.25682,
   13.85103,
   14.58013,
   14.47319,
   14.25682,
   13.81353,
   14.07387,
   14.07387,
   13.88843,
   14.29311,
   13.54799,
   13.70038,
   13.6244,
   13.66245,
   12.95994,
   13.35496,
   13.43252,
   13.81353,
   12.51041,
   13.47112,
   12.91974,
   13.15899,
   13.23774,
   13.11943,
   14.14734,
   13,
   13.19843,
   12.6758,
   12.83896,
   12.71679,
   12.63466,
   12.71679,
   12,
   13.15899,
   13.03994,
   12.34272,
   12.30042,
   12.08663,
   12.51041,
   11.6018,
   12.0434,
   12.38486,
   12.95994,
   11.82475,
   12.1297,
   11.18878,
   11.28193,
   11.91271,
   12.34272,
   11.69151,
   11.82475,
   12.79837,
   11.42016,
   12.08663,
   11.78051,
   11.7361,
   11.64675,
   11.64675,
   11.46586,
   12.1297,
   11.55667,
   12.21537,
   11,
   11.95644,
   10.93319,
   11.95644,
   11.04751,
   11.23546,
   10.90433,
   10.30959,
   11.23546,
   11.04751,
   11.42016,
   11.03336,
   10.41639,
   10.88273,
   10.67824,
   10.6612,
   10.93319,
   10.90433,
   10.90433,
   10.9834,
   10.46934,
   11.04751,
   11.03336,
   10.90433,
   10.25573,
   11.03336,
   10.522,
   10.93319,
   11.03336,
   10.41639,
   10.56231,
   10.78102,
   10.93319,
   10.522,
   11.42016,
   10.61187,
   10.25573,
   10.83201,
   10.90433,
   10.522,
   10.14705,
   10.71029,
   9.641101,
   11,
   11.03336,
   10.46934,
   10.93319,
   11.18878,
   10.57436,
   10.83201,
   10.72977,
   10.25573,
   10.90433,
   10.09222,
   10.46934,
   10.30959,
   10.83201,
   10.67824,
   10.90433,
   10.71029,
   10.03706,
   10.25573,
   10.03706,
   10.25573,
   10.93319,
   10.25573,
   10.41639,
   10.78102,
   10.30959,
   9.925725,
   10.522,
   10.30959,
   10.522,
   10.09222,
   10.14705,
   10.522,
   9.981567,
   10.57436,
   10.25573,
   9.583044,
   10.41639,
   9.869531,
   9.465736,
   10.25573,
   10.57436,
   9.583044,
   10.78102,
   10.25573,
   10.67824,
   10.20155,
   9.698771,
   10.46934,
   10.30959,
   9.869531,
   9.812979,
   10.36314,
   9.583044,
   10.46934,
   9.925725,
   10.83201,
   9.869531,
   10.09222,
   10.30959,
   9.698771,
   10.25573,
   9.465736,
   10.83201,
   9.406468,
   10.522,
   9.465736,
   10.09222,
   10.46934,
   8.852952,
   9.346779,
   9.641101,
   9.812979,
   9.869531,
   9.465736,
   9.641101,
   8.461166,
   10.14705,
   10.20155,
   10.09222,
   9.981567,
   9.698771,
   10.09222,
   9.346779,
   10.20155,
   9.925725,
   8.916365,
   9.756061,
   9.165094,
   9.583044,
   9.103628,
   9.812979,
   9.28666,
   9.641101,
   9.346779,
   8.257346,
   9.698771,
   9.524592,
   8.852952,
   9.346779,
   10.14705,
   9.226102,
   9.103628,
   8.979274,
   9.641101,
   9.406468,
   9.812979,
   9.583044,
   9.869531,
   9.103628,
   8.789023,
   8.916365,
   8.789023,
   9.165094,
   8.659564,
   8.659564,
   9.406468,
   9.165094,
   9.812979,
   8.724565,
   9.869531,
   8.789023,
   9.641101,
   8.916365,
   8.659564,
   8.789023,
   8.527879,
   9.103628,
   9.641101,
   8.916365,
   9.103628,
   7.831489,
   9.641101,
   9.28666,
   8.659564,
   9.103628,
   9.041691,
   9.041691,
   9.465736,
   8.852952,
   7.904289,
   9.524592,
   9.226102,
   8.39385,
   8.39385,
   8.659564,
   9.698771,
   9.583044,
   7.97633,
   9.756061,
   9.226102,
   9.165094,
   9.041691,
   9.103628,
   8.789023,
   8.39385,
   8.979274,
   7.97633,
   8.659564,
   8.659564,
   8.461166,
   8.188122,
   8.724565,
   8.789023,
   9.226102,
   8.188122,
   9.165094,
   8.257346,
   8.188122,
   9.28666,
   8.789023,
   9.103628,
   8.39385,
   8.789023,
   8.979274,
   9.041691,
   8.118225,
   8.325916,
   7.831489,
   9.346779,
   8.789023,
   7.608278,
   7.904289,
   7.97633,
   7.055545,
   8.852952,
   7.455185,
   7.904289,
   9.756061,
   9.041691,
   8.461166,
   8.047634};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(520,h_B2JpsimmK_binned_fx3001,h_B2JpsimmK_binned_fy3001,h_B2JpsimmK_binned_felx3001,h_B2JpsimmK_binned_fehx3001,h_B2JpsimmK_binned_fely3001,h_B2JpsimmK_binned_fehy3001);
   grae->SetName("h_B2JpsimmK_binned");
   grae->SetTitle("Histogram of B2JpsimmK_binned_plot__B_JCMass");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_B2JpsimmK_binned3001 = new TH1F("Graph_h_B2JpsimmK_binned3001","Histogram of B2JpsimmK_binned_plot__B_JCMass",520,5128,5752);
   Graph_h_B2JpsimmK_binned3001->SetMinimum(0);
   Graph_h_B2JpsimmK_binned3001->SetMaximum(43660.65);
   Graph_h_B2JpsimmK_binned3001->SetDirectory(0);
   Graph_h_B2JpsimmK_binned3001->SetStats(0);
   Graph_h_B2JpsimmK_binned3001->SetLineWidth(2);
   Graph_h_B2JpsimmK_binned3001->SetMarkerStyle(20);
   Graph_h_B2JpsimmK_binned3001->GetXaxis()->SetNdivisions(505);
   Graph_h_B2JpsimmK_binned3001->GetXaxis()->SetLabelFont(132);
   Graph_h_B2JpsimmK_binned3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_B2JpsimmK_binned3001->GetXaxis()->SetTitleSize(0.06);
   Graph_h_B2JpsimmK_binned3001->GetXaxis()->SetTitleOffset(1.05);
   Graph_h_B2JpsimmK_binned3001->GetXaxis()->SetTitleFont(132);
   Graph_h_B2JpsimmK_binned3001->GetYaxis()->SetLabelFont(132);
   Graph_h_B2JpsimmK_binned3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_B2JpsimmK_binned3001->GetYaxis()->SetTitleSize(0.06);
   Graph_h_B2JpsimmK_binned3001->GetYaxis()->SetTitleOffset(1.15);
   Graph_h_B2JpsimmK_binned3001->GetYaxis()->SetTitleFont(132);
   Graph_h_B2JpsimmK_binned3001->GetZaxis()->SetLabelFont(132);
   Graph_h_B2JpsimmK_binned3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_B2JpsimmK_binned3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_B2JpsimmK_binned3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_B2JpsimmK_binned3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_B2JpsimmK_binned3001);
   
   grae->Draw("p");
   
   Double_t pdf_run1_Norm_B_JCMass__fx1[526] = {
   5179,
   5179,
   5180,
   5181,
   5182,
   5183,
   5184,
   5185,
   5186,
   5187,
   5188,
   5189,
   5190,
   5191,
   5192,
   5193,
   5194,
   5195,
   5196,
   5197,
   5198,
   5199,
   5200,
   5201,
   5202,
   5203,
   5204,
   5205,
   5206,
   5207,
   5208,
   5209,
   5210,
   5211,
   5212,
   5213,
   5214,
   5215,
   5216,
   5217,
   5218,
   5219,
   5220,
   5221,
   5222,
   5223,
   5224,
   5225,
   5226,
   5227,
   5228,
   5229,
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5236,
   5237,
   5238,
   5239,
   5240,
   5241,
   5242,
   5243,
   5244,
   5245,
   5246,
   5247,
   5248,
   5249,
   5250,
   5251,
   5252,
   5253,
   5254,
   5255,
   5256,
   5257,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5273,
   5274,
   5275,
   5276,
   5277,
   5278,
   5279,
   5280,
   5281,
   5282,
   5283,
   5284,
   5285,
   5286,
   5287,
   5288,
   5289,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5305,
   5306,
   5307,
   5308,
   5309,
   5310,
   5311,
   5312,
   5313,
   5314,
   5315,
   5316,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5331,
   5332,
   5333,
   5334,
   5335,
   5336,
   5337,
   5338,
   5339,
   5340,
   5341,
   5342,
   5343,
   5344,
   5345,
   5346,
   5347,
   5348,
   5349,
   5350,
   5351,
   5352,
   5353,
   5354,
   5355,
   5356,
   5357,
   5358,
   5359,
   5360,
   5361,
   5362,
   5363,
   5364,
   5365,
   5366,
   5367,
   5368,
   5369,
   5370,
   5371,
   5372,
   5373,
   5374,
   5375,
   5376,
   5377,
   5378,
   5379,
   5380,
   5381,
   5382,
   5383,
   5384,
   5385,
   5386,
   5387,
   5388,
   5389,
   5390,
   5391,
   5392,
   5393,
   5394,
   5395,
   5396,
   5397,
   5398,
   5399,
   5400,
   5401,
   5402,
   5403,
   5404,
   5405,
   5406,
   5407,
   5408,
   5409,
   5410,
   5411,
   5412,
   5413,
   5414,
   5415,
   5416,
   5417,
   5418,
   5419,
   5420,
   5421,
   5422,
   5423,
   5424,
   5425,
   5426,
   5427,
   5428,
   5429,
   5430,
   5431,
   5432,
   5433,
   5434,
   5435,
   5436,
   5437,
   5438,
   5439,
   5440,
   5441,
   5442,
   5443,
   5444,
   5445,
   5446,
   5447,
   5448,
   5449,
   5450,
   5451,
   5452,
   5453,
   5454,
   5455,
   5456,
   5457,
   5458,
   5459,
   5460,
   5461,
   5462,
   5463,
   5464,
   5465,
   5466,
   5467,
   5468,
   5469,
   5470,
   5471,
   5472,
   5473,
   5474,
   5475,
   5476,
   5477,
   5478,
   5479,
   5480,
   5481,
   5482,
   5483,
   5484,
   5485,
   5486,
   5487,
   5488,
   5489,
   5490,
   5491,
   5492,
   5493,
   5494,
   5495,
   5496,
   5497,
   5498,
   5499,
   5500,
   5501,
   5502,
   5503,
   5504,
   5505,
   5506,
   5507,
   5508,
   5509,
   5510,
   5511,
   5512,
   5513,
   5514,
   5515,
   5516,
   5517,
   5518,
   5519,
   5520,
   5521,
   5522,
   5523,
   5524,
   5525,
   5526,
   5527,
   5528,
   5529,
   5530,
   5531,
   5532,
   5533,
   5534,
   5535,
   5536,
   5537,
   5538,
   5539,
   5540,
   5541,
   5542,
   5543,
   5544,
   5545,
   5546,
   5547,
   5548,
   5549,
   5550,
   5551,
   5552,
   5553,
   5554,
   5555,
   5556,
   5557,
   5558,
   5559,
   5560,
   5561,
   5562,
   5563,
   5564,
   5565,
   5566,
   5567,
   5568,
   5569,
   5570,
   5571,
   5572,
   5573,
   5574,
   5575,
   5576,
   5577,
   5578,
   5579,
   5580,
   5581,
   5582,
   5583,
   5584,
   5585,
   5586,
   5587,
   5588,
   5589,
   5590,
   5591,
   5592,
   5593,
   5594,
   5595,
   5596,
   5597,
   5598,
   5599,
   5600,
   5601,
   5602,
   5603,
   5604,
   5605,
   5606,
   5607,
   5608,
   5609,
   5610,
   5611,
   5612,
   5613,
   5614,
   5615,
   5616,
   5617,
   5618,
   5619,
   5620,
   5621,
   5622,
   5623,
   5624,
   5625,
   5626,
   5627,
   5628,
   5629,
   5630,
   5631,
   5632,
   5633,
   5634,
   5635,
   5636,
   5637,
   5638,
   5639,
   5640,
   5641,
   5642,
   5643,
   5644,
   5645,
   5646,
   5647,
   5648,
   5649,
   5650,
   5651,
   5652,
   5653,
   5654,
   5655,
   5656,
   5657,
   5658,
   5659,
   5660,
   5661,
   5662,
   5663,
   5664,
   5665,
   5666,
   5667,
   5668,
   5669,
   5670,
   5671,
   5672,
   5673,
   5674,
   5675,
   5676,
   5677,
   5678,
   5679,
   5680,
   5681,
   5682,
   5683,
   5684,
   5685,
   5686,
   5687,
   5688,
   5689,
   5690,
   5691,
   5692,
   5693,
   5694,
   5695,
   5696,
   5697,
   5698,
   5699,
   5700,
   5700,
   5701,
   5701};
   Double_t pdf_run1_Norm_B_JCMass__fy1[526] = {
   0,
   293.9002,
   293.9002,
   294.2223,
   294.5816,
   294.9797,
   295.4182,
   295.8989,
   296.4236,
   296.9943,
   297.613,
   298.2819,
   299.0034,
   299.78,
   300.6144,
   301.5093,
   302.4678,
   303.4931,
   304.5888,
   305.7584,
   307.006,
   308.3358,
   309.7524,
   311.2607,
   312.866,
   314.574,
   316.3909,
   318.3232,
   320.3783,
   322.5638,
   324.8883,
   327.3608,
   329.9916,
   332.7913,
   335.772,
   338.9466,
   342.3294,
   345.9361,
   349.784,
   353.8919,
   358.281,
   362.9744,
   367.998,
   373.3804,
   379.1536,
   385.3536,
   392.0204,
   399.1992,
   406.9412,
   415.304,
   424.3533,
   434.164,
   444.8221,
   456.4261,
   469.0901,
   482.9465,
   498.1499,
   514.8815,
   533.3554,
   553.8258,
   576.5966,
   602.0344,
   630.5842,
   662.7915,
   699.3315,
   741.0484,
   789.0108,
   844.5888,
   909.5651,
   986.2978,
   1077.964,
   1188.94,
   1325.4,
   1494.897,
   1700.359,
   1941.525,
   2224.646,
   2557.192,
   2947.873,
   3406.771,
   3945.461,
   4577.083,
   5316.346,
   6179.41,
   7183.596,
   8346.851,
   9686.888,
   11219.91,
   12958.85,
   14911.08,
   17075.6,
   19439.89,
   21976.62,
   24640.77,
   27367.81,
   30073.57,
   32656.69,
   35004.06,
   36999.19,
   38532.94,
   39515.15,
   39885.24,
   39619.8,
   38735.66,
   37287.68,
   35361.84,
   33064.95,
   30513.13,
   27820.75,
   25091.65,
   22413.16,
   19853.19,
   17459.98,
   15263.69,
   13279.16,
   11509.15,
   9947.562,
   8582.276,
   7397.569,
   6375.94,
   5499.466,
   4750.715,
   4113.335,
   3572.37,
   3114.405,
   2727.573,
   2401.495,
   2127.16,
   1896.796,
   1703.723,
   1542.219,
   1407.385,
   1295.035,
   1201.588,
   1123.981,
   1059.593,
   1006.179,
   962.4812,
   927.9951,
   900.7172,
   878.7491,
   860.6417,
   845.2781,
   831.7934,
   819.5174,
   807.9343,
   796.6522,
   785.38,
   773.9093,
   762.0996,
   749.866,
   737.1686,
   724.004,
   710.3969,
   696.3933,
   682.0551,
   667.454,
   652.6678,
   637.7765,
   622.8591,
   607.9912,
   593.2433,
   578.6793,
   564.3558,
   550.3216,
   536.6173,
   523.2759,
   510.3225,
   497.7757,
   485.6475,
   473.9442,
   462.6673,
   451.814,
   441.3781,
   431.3506,
   421.7201,
   412.4738,
   403.5975,
   395.0763,
   386.895,
   379.038,
   371.4901,
   364.2362,
   357.2616,
   350.5523,
   344.0948,
   337.876,
   331.8839,
   326.1069,
   320.534,
   315.155,
   309.9603,
   304.9407,
   300.0878,
   295.3936,
   290.8506,
   286.4517,
   282.1904,
   278.0605,
   274.056,
   270.1716,
   266.4021,
   262.7426,
   259.1885,
   255.7354,
   252.3793,
   249.1163,
   245.9427,
   242.855,
   239.85,
   236.9244,
   234.0754,
   231.3,
   228.5956,
   225.9596,
   223.3895,
   220.8831,
   218.438,
   216.0521,
   213.7235,
   211.4501,
   209.23,
   207.0616,
   204.943,
   202.8727,
   200.849,
   198.8704,
   196.9355,
   195.0429,
   193.1913,
   191.3792,
   189.6056,
   187.8692,
   186.1689,
   184.5035,
   182.872,
   181.2734,
   179.7066,
   178.1708,
   176.6649,
   175.1882,
   173.7397,
   172.3186,
   170.9241,
   169.5556,
   168.2121,
   166.893,
   165.5976,
   164.3253,
   163.0753,
   161.8471,
   160.6401,
   159.4536,
   158.2871,
   157.1401,
   156.012,
   154.9023,
   153.8106,
   152.7363,
   151.679,
   150.6382,
   149.6135,
   148.6045,
   147.6107,
   146.6319,
   145.6675,
   144.7172,
   143.7808,
   142.8577,
   141.9478,
   141.0506,
   140.1658,
   139.2932,
   138.4324,
   137.5832,
   136.7453,
   135.9184,
   135.1022,
   134.2966,
   133.5011,
   132.7157,
   131.9401,
   131.1741,
   130.4173,
   129.6697,
   128.931,
   128.2011,
   127.4797,
   126.7666,
   126.0617,
   125.3648,
   124.6756,
   123.9942,
   123.3202,
   122.6535,
   121.9941,
   121.3416,
   120.6961,
   120.0572,
   119.425,
   118.7993,
   118.1799,
   117.5668,
   116.9597,
   116.3586,
   115.7634,
   115.174,
   114.5902,
   114.0119,
   113.4391,
   112.8716,
   112.3094,
   111.7523,
   111.2002,
   110.6532,
   110.111,
   109.5736,
   109.0409,
   108.5128,
   107.9893,
   107.4703,
   106.9557,
   106.4454,
   105.9393,
   105.4374,
   104.9397,
   104.446,
   103.9563,
   103.4705,
   102.9886,
   102.5105,
   102.0361,
   101.5655,
   101.0984,
   100.635,
   100.1751,
   99.7186,
   99.26558,
   98.81593,
   98.36962,
   97.92658,
   97.48678,
   97.05017,
   96.61671,
   96.18636,
   95.75907,
   95.3348,
   94.91351,
   94.49516,
   94.07972,
   93.66714,
   93.2574,
   92.85044,
   92.44625,
   92.04478,
   91.646,
   91.24988,
   90.85638,
   90.46548,
   90.07713,
   89.69132,
   89.30801,
   88.92718,
   88.54878,
   88.1728,
   87.79921,
   87.42799,
   87.05909,
   86.6925,
   86.3282,
   85.96615,
   85.60634,
   85.24873,
   84.89331,
   84.54005,
   84.18893,
   83.83993,
   83.49302,
   83.14818,
   82.80539,
   82.46464,
   82.12589,
   81.78913,
   81.45434,
   81.1215,
   80.79059,
   80.46159,
   80.13449,
   79.80926,
   79.48588,
   79.16435,
   78.84463,
   78.52672,
   78.2106,
   77.89625,
   77.58365,
   77.27279,
   76.96365,
   76.65622,
   76.35048,
   76.04641,
   75.744,
   75.44325,
   75.14412,
   74.84661,
   74.5507,
   74.25638,
   73.96364,
   73.67245,
   73.38282,
   73.09472,
   72.80815,
   72.52308,
   72.23951,
   71.95742,
   71.67681,
   71.39766,
   71.11995,
   70.84368,
   70.56883,
   70.2954,
   70.02337,
   69.75273,
   69.48347,
   69.21558,
   68.94904,
   68.68385,
   68.42,
   68.15748,
   67.89626,
   67.63636,
   67.37775,
   67.12043,
   66.86438,
   66.6096,
   66.35607,
   66.10379,
   65.85275,
   65.60294,
   65.35435,
   65.10697,
   64.86078,
   64.6158,
   64.37199,
   64.12936,
   63.8879,
   63.6476,
   63.40845,
   63.17043,
   62.93356,
   62.69781,
   62.46317,
   62.22965,
   61.99722,
   61.76589,
   61.53565,
   61.30649,
   61.0784,
   60.85137,
   60.62539,
   60.40047,
   60.17658,
   59.95372,
   59.73189,
   59.51106,
   59.29124,
   59.0724,
   58.85454,
   58.63763,
   58.42165,
   58.20659,
   57.9924,
   57.77904,
   57.56647,
   57.35462,
   57.14342,
   56.93277,
   56.72255,
   56.51262,
   56.30281,
   56.09292,
   55.88269,
   55.67184,
   55.46005,
   55.24692,
   55.03203,
   54.81489,
   54.59496,
   54.37168,
   54.14442,
   53.91251,
   53.67529,
   53.43207,
   53.18217,
   52.92495,
   52.65981,
   52.38621,
   52.10373,
   51.81206,
   51.51101,
   51.20057,
   50.88091,
   50.55238,
   50.21551,
   49.87105,
   49.51992,
   49.16322,
   48.80222,
   48.43831,
   48.07297,
   47.70777,
   47.3443,
   46.98414,
   46.62883,
   46.27982,
   45.93844,
   45.60589,
   45.28319,
   44.97116,
   44.67046,
   44.38151,
   44.10455,
   43.83964,
   43.83964,
   43.83964,
   0};
   TGraph *graph = new TGraph(526,pdf_run1_Norm_B_JCMass__fx1,pdf_run1_Norm_B_JCMass__fy1);
   graph->SetName("pdf_run1_Norm_B_JCMass_");
   graph->SetTitle("Projection of pdf_run1");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_run1_NormoBB_JCMasscB1 = new TH1F("Graph_pdf_run1_NormoBB_JCMasscB1","Projection of pdf_run1",526,5126.8,5753.2);
   Graph_pdf_run1_NormoBB_JCMasscB1->SetMinimum(0);
   Graph_pdf_run1_NormoBB_JCMasscB1->SetMaximum(43873.76);
   Graph_pdf_run1_NormoBB_JCMasscB1->SetDirectory(0);
   Graph_pdf_run1_NormoBB_JCMasscB1->SetStats(0);
   Graph_pdf_run1_NormoBB_JCMasscB1->SetLineWidth(2);
   Graph_pdf_run1_NormoBB_JCMasscB1->SetMarkerStyle(20);
   Graph_pdf_run1_NormoBB_JCMasscB1->GetXaxis()->SetNdivisions(505);
   Graph_pdf_run1_NormoBB_JCMasscB1->GetXaxis()->SetLabelFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB1->GetXaxis()->SetLabelSize(0.05);
   Graph_pdf_run1_NormoBB_JCMasscB1->GetXaxis()->SetTitleSize(0.06);
   Graph_pdf_run1_NormoBB_JCMasscB1->GetXaxis()->SetTitleOffset(1.05);
   Graph_pdf_run1_NormoBB_JCMasscB1->GetXaxis()->SetTitleFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB1->GetYaxis()->SetLabelFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB1->GetYaxis()->SetLabelSize(0.05);
   Graph_pdf_run1_NormoBB_JCMasscB1->GetYaxis()->SetTitleSize(0.06);
   Graph_pdf_run1_NormoBB_JCMasscB1->GetYaxis()->SetTitleOffset(1.15);
   Graph_pdf_run1_NormoBB_JCMasscB1->GetYaxis()->SetTitleFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB1->GetZaxis()->SetLabelFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB1->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_run1_NormoBB_JCMasscB1->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_run1_NormoBB_JCMasscB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_run1_NormoBB_JCMasscB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_run1_NormoBB_JCMasscB1);
   
   graph->Draw("l");
   
   Double_t pdf_run1_Norm_B_JCMass__Comp_combi_pdf_run1__fx2[526] = {
   5179,
   5179,
   5180,
   5181,
   5182,
   5183,
   5184,
   5185,
   5186,
   5187,
   5188,
   5189,
   5190,
   5191,
   5192,
   5193,
   5194,
   5195,
   5196,
   5197,
   5198,
   5199,
   5200,
   5201,
   5202,
   5203,
   5204,
   5205,
   5206,
   5207,
   5208,
   5209,
   5210,
   5211,
   5212,
   5213,
   5214,
   5215,
   5216,
   5217,
   5218,
   5219,
   5220,
   5221,
   5222,
   5223,
   5224,
   5225,
   5226,
   5227,
   5228,
   5229,
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5236,
   5237,
   5238,
   5239,
   5240,
   5241,
   5242,
   5243,
   5244,
   5245,
   5246,
   5247,
   5248,
   5249,
   5250,
   5251,
   5252,
   5253,
   5254,
   5255,
   5256,
   5257,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5273,
   5274,
   5275,
   5276,
   5277,
   5278,
   5279,
   5280,
   5281,
   5282,
   5283,
   5284,
   5285,
   5286,
   5287,
   5288,
   5289,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5305,
   5306,
   5307,
   5308,
   5309,
   5310,
   5311,
   5312,
   5313,
   5314,
   5315,
   5316,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5331,
   5332,
   5333,
   5334,
   5335,
   5336,
   5337,
   5338,
   5339,
   5340,
   5341,
   5342,
   5343,
   5344,
   5345,
   5346,
   5347,
   5348,
   5349,
   5350,
   5351,
   5352,
   5353,
   5354,
   5355,
   5356,
   5357,
   5358,
   5359,
   5360,
   5361,
   5362,
   5363,
   5364,
   5365,
   5366,
   5367,
   5368,
   5369,
   5370,
   5371,
   5372,
   5373,
   5374,
   5375,
   5376,
   5377,
   5378,
   5379,
   5380,
   5381,
   5382,
   5383,
   5384,
   5385,
   5386,
   5387,
   5388,
   5389,
   5390,
   5391,
   5392,
   5393,
   5394,
   5395,
   5396,
   5397,
   5398,
   5399,
   5400,
   5401,
   5402,
   5403,
   5404,
   5405,
   5406,
   5407,
   5408,
   5409,
   5410,
   5411,
   5412,
   5413,
   5414,
   5415,
   5416,
   5417,
   5418,
   5419,
   5420,
   5421,
   5422,
   5423,
   5424,
   5425,
   5426,
   5427,
   5428,
   5429,
   5430,
   5431,
   5432,
   5433,
   5434,
   5435,
   5436,
   5437,
   5438,
   5439,
   5440,
   5441,
   5442,
   5443,
   5444,
   5445,
   5446,
   5447,
   5448,
   5449,
   5450,
   5451,
   5452,
   5453,
   5454,
   5455,
   5456,
   5457,
   5458,
   5459,
   5460,
   5461,
   5462,
   5463,
   5464,
   5465,
   5466,
   5467,
   5468,
   5469,
   5470,
   5471,
   5472,
   5473,
   5474,
   5475,
   5476,
   5477,
   5478,
   5479,
   5480,
   5481,
   5482,
   5483,
   5484,
   5485,
   5486,
   5487,
   5488,
   5489,
   5490,
   5491,
   5492,
   5493,
   5494,
   5495,
   5496,
   5497,
   5498,
   5499,
   5500,
   5501,
   5502,
   5503,
   5504,
   5505,
   5506,
   5507,
   5508,
   5509,
   5510,
   5511,
   5512,
   5513,
   5514,
   5515,
   5516,
   5517,
   5518,
   5519,
   5520,
   5521,
   5522,
   5523,
   5524,
   5525,
   5526,
   5527,
   5528,
   5529,
   5530,
   5531,
   5532,
   5533,
   5534,
   5535,
   5536,
   5537,
   5538,
   5539,
   5540,
   5541,
   5542,
   5543,
   5544,
   5545,
   5546,
   5547,
   5548,
   5549,
   5550,
   5551,
   5552,
   5553,
   5554,
   5555,
   5556,
   5557,
   5558,
   5559,
   5560,
   5561,
   5562,
   5563,
   5564,
   5565,
   5566,
   5567,
   5568,
   5569,
   5570,
   5571,
   5572,
   5573,
   5574,
   5575,
   5576,
   5577,
   5578,
   5579,
   5580,
   5581,
   5582,
   5583,
   5584,
   5585,
   5586,
   5587,
   5588,
   5589,
   5590,
   5591,
   5592,
   5593,
   5594,
   5595,
   5596,
   5597,
   5598,
   5599,
   5600,
   5601,
   5602,
   5603,
   5604,
   5605,
   5606,
   5607,
   5608,
   5609,
   5610,
   5611,
   5612,
   5613,
   5614,
   5615,
   5616,
   5617,
   5618,
   5619,
   5620,
   5621,
   5622,
   5623,
   5624,
   5625,
   5626,
   5627,
   5628,
   5629,
   5630,
   5631,
   5632,
   5633,
   5634,
   5635,
   5636,
   5637,
   5638,
   5639,
   5640,
   5641,
   5642,
   5643,
   5644,
   5645,
   5646,
   5647,
   5648,
   5649,
   5650,
   5651,
   5652,
   5653,
   5654,
   5655,
   5656,
   5657,
   5658,
   5659,
   5660,
   5661,
   5662,
   5663,
   5664,
   5665,
   5666,
   5667,
   5668,
   5669,
   5670,
   5671,
   5672,
   5673,
   5674,
   5675,
   5676,
   5677,
   5678,
   5679,
   5680,
   5681,
   5682,
   5683,
   5684,
   5685,
   5686,
   5687,
   5688,
   5689,
   5690,
   5691,
   5692,
   5693,
   5694,
   5695,
   5696,
   5697,
   5698,
   5699,
   5700,
   5700,
   5701,
   5701};
   Double_t pdf_run1_Norm_B_JCMass__Comp_combi_pdf_run1__fy2[526] = {
   0,
   235.2609,
   235.2609,
   234.4859,
   233.7135,
   232.9436,
   232.1763,
   231.4115,
   230.6492,
   229.8894,
   229.1321,
   228.3774,
   227.6251,
   226.8753,
   226.1279,
   225.3831,
   224.6406,
   223.9007,
   223.1631,
   222.428,
   221.6954,
   220.9651,
   220.2372,
   219.5118,
   218.7887,
   218.068,
   217.3497,
   216.6338,
   215.9202,
   215.2089,
   214.5001,
   213.7935,
   213.0893,
   212.3874,
   211.6878,
   210.9905,
   210.2955,
   209.6028,
   208.9124,
   208.2243,
   207.5384,
   206.8548,
   206.1734,
   205.4943,
   204.8174,
   204.1428,
   203.4704,
   202.8002,
   202.1322,
   201.4664,
   200.8028,
   200.1414,
   199.4821,
   198.8251,
   198.1702,
   197.5174,
   196.8669,
   196.2184,
   195.5721,
   194.9279,
   194.2859,
   193.6459,
   193.0081,
   192.3724,
   191.7388,
   191.1072,
   190.4778,
   189.8504,
   189.225,
   188.6018,
   187.9806,
   187.3614,
   186.7443,
   186.1292,
   185.5162,
   184.9051,
   184.2961,
   183.6891,
   183.0841,
   182.481,
   181.88,
   181.281,
   180.6839,
   180.0888,
   179.4956,
   178.9044,
   178.3152,
   177.7279,
   177.1425,
   176.559,
   175.9775,
   175.3979,
   174.8202,
   174.2444,
   173.6705,
   173.0985,
   172.5284,
   171.9602,
   171.3938,
   170.8293,
   170.2667,
   169.7059,
   169.1469,
   168.5898,
   168.0346,
   167.4812,
   166.9295,
   166.3798,
   165.8318,
   165.2856,
   164.7412,
   164.1987,
   163.6579,
   163.1189,
   162.5816,
   162.0462,
   161.5125,
   160.9805,
   160.4503,
   159.9219,
   159.3952,
   158.8702,
   158.347,
   157.8255,
   157.3057,
   156.7876,
   156.2712,
   155.7566,
   155.2436,
   154.7323,
   154.2227,
   153.7148,
   153.2086,
   152.704,
   152.2011,
   151.6998,
   151.2002,
   150.7022,
   150.2059,
   149.7112,
   149.2182,
   148.7267,
   148.2369,
   147.7487,
   147.2622,
   146.7772,
   146.2938,
   145.812,
   145.3318,
   144.8532,
   144.3761,
   143.9006,
   143.4267,
   142.9544,
   142.4836,
   142.0143,
   141.5467,
   141.0805,
   140.6159,
   140.1528,
   139.6912,
   139.2312,
   138.7727,
   138.3157,
   137.8602,
   137.4061,
   136.9536,
   136.5026,
   136.0531,
   135.605,
   135.1585,
   134.7134,
   134.2697,
   133.8275,
   133.3868,
   132.9476,
   132.5097,
   132.0734,
   131.6384,
   131.2049,
   130.7728,
   130.3422,
   129.9129,
   129.4851,
   129.0587,
   128.6337,
   128.2101,
   127.7879,
   127.3671,
   126.9476,
   126.5296,
   126.1129,
   125.6976,
   125.2837,
   124.8711,
   124.4599,
   124.05,
   123.6415,
   123.2344,
   122.8286,
   122.4241,
   122.0209,
   121.6191,
   121.2186,
   120.8194,
   120.4216,
   120.025,
   119.6298,
   119.2358,
   118.8432,
   118.4518,
   118.0618,
   117.673,
   117.2855,
   116.8993,
   116.5143,
   116.1307,
   115.7483,
   115.3671,
   114.9872,
   114.6086,
   114.2312,
   113.855,
   113.4801,
   113.1064,
   112.7339,
   112.3627,
   111.9927,
   111.6239,
   111.2564,
   110.89,
   110.5249,
   110.1609,
   109.7982,
   109.4366,
   109.0763,
   108.7171,
   108.3591,
   108.0023,
   107.6467,
   107.2922,
   106.9389,
   106.5868,
   106.2358,
   105.886,
   105.5373,
   105.1898,
   104.8434,
   104.4982,
   104.1541,
   103.8112,
   103.4693,
   103.1286,
   102.7891,
   102.4506,
   102.1133,
   101.777,
   101.4419,
   101.1079,
   100.7749,
   100.4431,
   100.1124,
   99.78275,
   99.45419,
   99.12672,
   98.80032,
   98.475,
   98.15076,
   97.82758,
   97.50546,
   97.18441,
   96.86441,
   96.54547,
   96.22757,
   95.91073,
   95.59493,
   95.28017,
   94.96644,
   94.65375,
   94.34209,
   94.03146,
   93.72185,
   93.41326,
   93.10569,
   92.79913,
   92.49358,
   92.18903,
   91.88549,
   91.58295,
   91.28141,
   90.98086,
   90.68129,
   90.38272,
   90.08513,
   89.78852,
   89.49289,
   89.19823,
   88.90454,
   88.61182,
   88.32006,
   88.02926,
   87.73943,
   87.45054,
   87.16261,
   86.87563,
   86.58959,
   86.3045,
   86.02034,
   85.73712,
   85.45483,
   85.17347,
   84.89304,
   84.61354,
   84.33495,
   84.05728,
   83.78053,
   83.50469,
   83.22975,
   82.95572,
   82.6826,
   82.41037,
   82.13904,
   81.86861,
   81.59907,
   81.33041,
   81.06264,
   80.79575,
   80.52974,
   80.2646,
   80.00034,
   79.73695,
   79.47443,
   79.21277,
   78.95198,
   78.69204,
   78.43296,
   78.17473,
   77.91735,
   77.66082,
   77.40514,
   77.1503,
   76.8963,
   76.64313,
   76.3908,
   76.1393,
   75.88862,
   75.63878,
   75.38975,
   75.14155,
   74.89416,
   74.64759,
   74.40183,
   74.15689,
   73.91274,
   73.6694,
   73.42687,
   73.18513,
   72.94419,
   72.70404,
   72.46468,
   72.22611,
   71.98833,
   71.75133,
   71.51511,
   71.27967,
   71.045,
   70.81111,
   70.57799,
   70.34563,
   70.11405,
   69.88322,
   69.65315,
   69.42385,
   69.19529,
   68.96749,
   68.74044,
   68.51414,
   68.28858,
   68.06377,
   67.8397,
   67.61636,
   67.39376,
   67.17189,
   66.95076,
   66.73035,
   66.51067,
   66.29171,
   66.07348,
   65.85596,
   65.63916,
   65.42307,
   65.20769,
   64.99303,
   64.77907,
   64.56581,
   64.35326,
   64.14141,
   63.93025,
   63.71979,
   63.51003,
   63.30095,
   63.09257,
   62.88487,
   62.67785,
   62.47152,
   62.26586,
   62.06089,
   61.85658,
   61.65295,
   61.45,
   61.24771,
   61.04608,
   60.84512,
   60.64482,
   60.44519,
   60.24621,
   60.04788,
   59.85021,
   59.65319,
   59.45681,
   59.26109,
   59.06601,
   58.87157,
   58.67777,
   58.48461,
   58.29209,
   58.1002,
   57.90894,
   57.71831,
   57.52831,
   57.33894,
   57.15019,
   56.96206,
   56.77455,
   56.58766,
   56.40138,
   56.21572,
   56.03067,
   55.84623,
   55.66239,
   55.47916,
   55.29654,
   55.11451,
   54.93309,
   54.75226,
   54.57203,
   54.39239,
   54.21335,
   54.03489,
   53.85702,
   53.67974,
   53.50304,
   53.32692,
   53.15138,
   52.97643,
   52.80204,
   52.62823,
   52.455,
   52.28233,
   52.11023,
   51.9387,
   51.76774,
   51.59733,
   51.42749,
   51.25821,
   51.08949,
   50.92132,
   50.7537,
   50.58664,
   50.42013,
   50.25416,
   50.08874,
   49.92387,
   49.75954,
   49.59575,
   49.4325,
   49.26979,
   49.10761,
   48.94597,
   48.78486,
   48.62428,
   48.46423,
   48.30471,
   48.14571,
   47.98723,
   47.82928,
   47.67185,
   47.51494,
   47.35854,
   47.20266,
   47.04729,
   46.89243,
   46.73808,
   46.58424,
   46.43091,
   46.27808,
   46.12576,
   45.97394,
   45.82261,
   45.67179,
   45.52146,
   45.37163,
   45.22229,
   45.07344,
   44.92509,
   44.77722,
   44.62983,
   44.48294,
   44.33653,
   44.19059,
   44.04514,
   43.90017,
   43.75568,
   43.61166,
   43.46812,
   43.32505,
   43.18245,
   43.04032,
   42.89865,
   42.75746,
   42.61673,
   42.47646,
   42.33666,
   42.33666,
   42.33666,
   0};
   graph = new TGraph(526,pdf_run1_Norm_B_JCMass__Comp_combi_pdf_run1__fx2,pdf_run1_Norm_B_JCMass__Comp_combi_pdf_run1__fy2);
   graph->SetName("pdf_run1_Norm_B_JCMass__Comp_combi_pdf_run1_");
   graph->SetTitle("Projection of pdf_run1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2 = new TH1F("Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2","Projection of pdf_run1",526,5126.8,5753.2);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->SetMinimum(0);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->SetMaximum(258.787);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->SetDirectory(0);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->SetStats(0);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->SetLineWidth(2);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->SetMarkerStyle(20);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->GetXaxis()->SetNdivisions(505);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->GetXaxis()->SetLabelFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->GetXaxis()->SetLabelSize(0.05);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->GetXaxis()->SetTitleSize(0.06);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->GetXaxis()->SetTitleOffset(1.05);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->GetXaxis()->SetTitleFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->GetYaxis()->SetLabelFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->GetYaxis()->SetLabelSize(0.05);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->GetYaxis()->SetTitleSize(0.06);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->GetYaxis()->SetTitleOffset(1.15);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->GetYaxis()->SetTitleFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->GetZaxis()->SetLabelFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_run1_NormoBB_JCMasscB_CompoBcombi_pdf_run1cB2);
   
   graph->Draw("l");
   
   Double_t pdf_run1_Norm_B_JCMass__Comp_misid_pdf_run1__fx3[526] = {
   5179,
   5179,
   5180,
   5181,
   5182,
   5183,
   5184,
   5185,
   5186,
   5187,
   5188,
   5189,
   5190,
   5191,
   5192,
   5193,
   5194,
   5195,
   5196,
   5197,
   5198,
   5199,
   5200,
   5201,
   5202,
   5203,
   5204,
   5205,
   5206,
   5207,
   5208,
   5209,
   5210,
   5211,
   5212,
   5213,
   5214,
   5215,
   5216,
   5217,
   5218,
   5219,
   5220,
   5221,
   5222,
   5223,
   5224,
   5225,
   5226,
   5227,
   5228,
   5229,
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5236,
   5237,
   5238,
   5239,
   5240,
   5241,
   5242,
   5243,
   5244,
   5245,
   5246,
   5247,
   5248,
   5249,
   5250,
   5251,
   5252,
   5253,
   5254,
   5255,
   5256,
   5257,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5273,
   5274,
   5275,
   5276,
   5277,
   5278,
   5279,
   5280,
   5281,
   5282,
   5283,
   5284,
   5285,
   5286,
   5287,
   5288,
   5289,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5305,
   5306,
   5307,
   5308,
   5309,
   5310,
   5311,
   5312,
   5313,
   5314,
   5315,
   5316,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5331,
   5332,
   5333,
   5334,
   5335,
   5336,
   5337,
   5338,
   5339,
   5340,
   5341,
   5342,
   5343,
   5344,
   5345,
   5346,
   5347,
   5348,
   5349,
   5350,
   5351,
   5352,
   5353,
   5354,
   5355,
   5356,
   5357,
   5358,
   5359,
   5360,
   5361,
   5362,
   5363,
   5364,
   5365,
   5366,
   5367,
   5368,
   5369,
   5370,
   5371,
   5372,
   5373,
   5374,
   5375,
   5376,
   5377,
   5378,
   5379,
   5380,
   5381,
   5382,
   5383,
   5384,
   5385,
   5386,
   5387,
   5388,
   5389,
   5390,
   5391,
   5392,
   5393,
   5394,
   5395,
   5396,
   5397,
   5398,
   5399,
   5400,
   5401,
   5402,
   5403,
   5404,
   5405,
   5406,
   5407,
   5408,
   5409,
   5410,
   5411,
   5412,
   5413,
   5414,
   5415,
   5416,
   5417,
   5418,
   5419,
   5420,
   5421,
   5422,
   5423,
   5424,
   5425,
   5426,
   5427,
   5428,
   5429,
   5430,
   5431,
   5432,
   5433,
   5434,
   5435,
   5436,
   5437,
   5438,
   5439,
   5440,
   5441,
   5442,
   5443,
   5444,
   5445,
   5446,
   5447,
   5448,
   5449,
   5450,
   5451,
   5452,
   5453,
   5454,
   5455,
   5456,
   5457,
   5458,
   5459,
   5460,
   5461,
   5462,
   5463,
   5464,
   5465,
   5466,
   5467,
   5468,
   5469,
   5470,
   5471,
   5472,
   5473,
   5474,
   5475,
   5476,
   5477,
   5478,
   5479,
   5480,
   5481,
   5482,
   5483,
   5484,
   5485,
   5486,
   5487,
   5488,
   5489,
   5490,
   5491,
   5492,
   5493,
   5494,
   5495,
   5496,
   5497,
   5498,
   5499,
   5500,
   5501,
   5502,
   5503,
   5504,
   5505,
   5506,
   5507,
   5508,
   5509,
   5510,
   5511,
   5512,
   5513,
   5514,
   5515,
   5516,
   5517,
   5518,
   5519,
   5520,
   5521,
   5522,
   5523,
   5524,
   5525,
   5526,
   5527,
   5528,
   5529,
   5530,
   5531,
   5532,
   5533,
   5534,
   5535,
   5536,
   5537,
   5538,
   5539,
   5540,
   5541,
   5542,
   5543,
   5544,
   5545,
   5546,
   5547,
   5548,
   5549,
   5550,
   5551,
   5552,
   5553,
   5554,
   5555,
   5556,
   5557,
   5558,
   5559,
   5560,
   5561,
   5562,
   5563,
   5564,
   5565,
   5566,
   5567,
   5568,
   5569,
   5570,
   5571,
   5572,
   5573,
   5574,
   5575,
   5576,
   5577,
   5578,
   5579,
   5580,
   5581,
   5582,
   5583,
   5584,
   5585,
   5586,
   5587,
   5588,
   5589,
   5590,
   5591,
   5592,
   5593,
   5594,
   5595,
   5596,
   5597,
   5598,
   5599,
   5600,
   5601,
   5602,
   5603,
   5604,
   5605,
   5606,
   5607,
   5608,
   5609,
   5610,
   5611,
   5612,
   5613,
   5614,
   5615,
   5616,
   5617,
   5618,
   5619,
   5620,
   5621,
   5622,
   5623,
   5624,
   5625,
   5626,
   5627,
   5628,
   5629,
   5630,
   5631,
   5632,
   5633,
   5634,
   5635,
   5636,
   5637,
   5638,
   5639,
   5640,
   5641,
   5642,
   5643,
   5644,
   5645,
   5646,
   5647,
   5648,
   5649,
   5650,
   5651,
   5652,
   5653,
   5654,
   5655,
   5656,
   5657,
   5658,
   5659,
   5660,
   5661,
   5662,
   5663,
   5664,
   5665,
   5666,
   5667,
   5668,
   5669,
   5670,
   5671,
   5672,
   5673,
   5674,
   5675,
   5676,
   5677,
   5678,
   5679,
   5680,
   5681,
   5682,
   5683,
   5684,
   5685,
   5686,
   5687,
   5688,
   5689,
   5690,
   5691,
   5692,
   5693,
   5694,
   5695,
   5696,
   5697,
   5698,
   5699,
   5700,
   5700,
   5701,
   5701};
   Double_t pdf_run1_Norm_B_JCMass__Comp_misid_pdf_run1__fy3[526] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1.169488e-11,
   5.002261e-12,
   0,
   0,
   5.002261e-12,
   1.669714e-11,
   0,
   5.002261e-12,
   1.669714e-11,
   5.002261e-12,
   2.169941e-11,
   2.92028e-11,
   7.175643e-11,
   1.393558e-10,
   2.653607e-10,
   5.157147e-10,
   9.655203e-10,
   1.796687e-09,
   3.34559e-09,
   6.173845e-09,
   1.128128e-08,
   2.044975e-08,
   3.677805e-08,
   6.565787e-08,
   1.163405e-07,
   2.045742e-07,
   3.569543e-07,
   6.181083e-07,
   1.062226e-06,
   1.811562e-06,
   3.066041e-06,
   5.149844e-06,
   8.58429e-06,
   1.420064e-05,
   2.331358e-05,
   3.798465e-05,
   6.141972e-05,
   9.856213e-05,
   0.0001569704,
   0.0002481034,
   0.0003891871,
   0.0006058954,
   0.0009361672,
   0.001435586,
   0.002184885,
   0.003300314,
   0.004947812,
   0.007362185,
   0.01087277,
   0.01593744,
   0.02318711,
   0.03348342,
   0.0479925,
   0.0682784,
   0.09641972,
   0.1351535,
   0.1880505,
   0.2597254,
   0.3560859,
   0.4846223,
   0.6547392,
   0.8781291,
   1.169183,
   1.545434,
   2.028018,
   2.64215,
   3.417575,
   4.388997,
   5.596429,
   7.085459,
   8.907368,
   11.11909,
   13.78293,
   16.9661,
   20.7399,
   25.17862,
   30.35815,
   36.35426,
   43.24055,
   51.08613,
   59.95315,
   69.89406,
   80.94893,
   93.14271,
   106.4827,
   120.9563,
   136.5292,
   153.1438,
   170.7187,
   189.1485,
   208.3047,
   228.0369,
   248.1753,
   268.5337,
   288.9127,
   309.1046,
   328.8974,
   348.0798,
   366.4463,
   383.8016,
   399.9654,
   414.7763,
   428.0954,
   439.8089,
   449.8301,
   458.1006,
   464.5906,
   469.2984,
   472.2489,
   473.4921,
   473.1001,
   471.1644,
   467.7927,
   463.1053,
   457.2316,
   450.3068,
   442.4686,
   433.8543,
   424.598,
   414.8282,
   404.6666,
   394.2257,
   383.6084,
   372.9073,
   362.2041,
   351.5698,
   341.0647,
   330.7393,
   320.6347,
   310.7833,
   301.2096,
   291.9314,
   282.9601,
   274.3024,
   265.9602,
   257.9321,
   250.2135,
   242.7979,
   235.6766,
   228.8402,
   222.2778,
   215.9785,
   209.9309,
   204.1235,
   198.5452,
   193.1848,
   188.0318,
   183.0758,
   178.3072,
   173.7165,
   169.2951,
   165.0344,
   160.9268,
   156.9648,
   153.1415,
   149.4503,
   145.8851,
   142.4401,
   139.1101,
   135.8897,
   132.7743,
   129.7593,
   126.8405,
   124.0139,
   121.2756,
   118.6222,
   116.0502,
   113.5563,
   111.1376,
   108.7912,
   106.5144,
   104.3045,
   102.159,
   100.0756,
   98.05203,
   96.08618,
   94.17597,
   92.31946,
   90.51476,
   88.7601,
   87.05375,
   85.39407,
   83.7795,
   82.20852,
   80.67969,
   79.19162,
   77.74296,
   76.33245,
   74.95884,
   73.62094,
   72.31763,
   71.04779,
   69.81038,
   68.60436,
   67.42877,
   66.28265,
   65.16508,
   64.0752,
   63.01215,
   61.97511,
   60.96329,
   59.97593,
   59.01229,
   58.07165,
   57.15334,
   56.25669,
   55.38105,
   54.52581,
   53.69037,
   52.87414,
   52.07656,
   51.2971,
   50.53523,
   49.79045,
   49.06225,
   48.35018,
   47.65377,
   46.97257,
   46.30615,
   45.65411,
   45.01603,
   44.39154,
   43.78024,
   43.18178,
   42.59579,
   42.02195,
   41.45991,
   40.90936,
   40.36998,
   39.84147,
   39.32355,
   38.81592,
   38.31831,
   37.83046,
   37.35211,
   36.88301,
   36.42292,
   35.9716,
   35.52883,
   35.09438,
   34.66804,
   34.24961,
   33.83889,
   33.43567,
   33.03977,
   32.65101,
   32.26921,
   31.8942,
   31.52581,
   31.16387,
   30.80823,
   30.45874,
   30.11525,
   29.77761,
   29.44569,
   29.11935,
   28.79845,
   28.48288,
   28.1725,
   27.86719,
   27.56685,
   27.27135,
   26.98058,
   26.69444,
   26.41282,
   26.13563,
   25.86275,
   25.59411,
   25.3296,
   25.06913,
   24.81262,
   24.55998,
   24.31113,
   24.06599,
   23.82448,
   23.58652,
   23.35203,
   23.12096,
   22.89322,
   22.66875,
   22.44747,
   22.22934,
   22.01428,
   21.80223,
   21.59313,
   21.38693,
   21.18356,
   20.98297,
   20.78512,
   20.58994,
   20.39739,
   20.20741,
   20.01995,
   19.83498,
   19.65244,
   19.47229,
   19.29449,
   19.11899,
   18.94574,
   18.77472,
   18.60588,
   18.43918,
   18.27459,
   18.11206,
   17.95157,
   17.79307,
   17.63653,
   17.48192,
   17.32921,
   17.17836,
   17.02935,
   16.88214,
   16.7367,
   16.593,
   16.45102,
   16.31073,
   16.1721,
   16.0351,
   15.89971,
   15.7659,
   15.63365,
   15.50294,
   15.37373,
   15.24601,
   15.11976,
   14.99494,
   14.87154,
   14.74955,
   14.62893,
   14.50966,
   14.39173,
   14.27512,
   14.15981,
   14.04577,
   13.933,
   13.82147,
   13.71116,
   13.60206,
   13.49414,
   13.3874,
   13.28182,
   13.17738,
   13.07406,
   12.97185,
   12.87073,
   12.77069,
   12.67172,
   12.57379,
   12.4769,
   12.38103,
   12.28617,
   12.19231,
   12.09942,
   12.0075,
   11.91654,
   11.82652,
   11.73743,
   11.64926,
   11.562,
   11.47563,
   11.39014,
   11.30553,
   11.22178,
   11.13888,
   11.05681,
   10.97558,
   10.89516,
   10.81556,
   10.73675,
   10.65873,
   10.58149,
   10.50501,
   10.4293,
   10.35434,
   10.28011,
   10.20662,
   10.13386,
   10.06181,
   9.990459,
   9.91981,
   9.84985,
   9.780572,
   9.711966,
   9.644025,
   9.57674,
   9.510105,
   9.444112,
   9.378752,
   9.31402,
   9.249906,
   9.186405,
   9.123509,
   9.061211,
   8.999504,
   8.938381,
   8.877836,
   8.817861,
   8.758452,
   8.6996,
   8.6413,
   8.583545,
   8.52633,
   8.469647,
   8.413492,
   8.357858,
   8.302739,
   8.24813,
   8.194024,
   8.140417,
   8.087303,
   8.034675,
   7.98253,
   7.93086,
   7.879662,
   7.82893,
   7.778658,
   7.728842,
   7.679476,
   7.630555,
   7.582075,
   7.534028,
   7.486411,
   7.439218,
   7.392441,
   7.346075,
   7.300112,
   7.254543,
   7.209358,
   7.164544,
   7.120087,
   7.075966,
   7.03216,
   6.988637,
   6.945359,
   6.90228,
   6.859339,
   6.81646,
   6.773552,
   6.730499,
   6.687161,
   6.643367,
   6.598915,
   6.553562,
   6.507024,
   6.458971,
   6.409022,
   6.356749,
   6.301671,
   6.243254,
   6.180921,
   6.114053,
   6.041996,
   5.964076,
   5.87961,
   5.787924,
   5.688372,
   5.580357,
   5.463353,
   5.33693,
   5.200776,
   5.054719,
   4.898745,
   4.73302,
   4.557893,
   4.37391,
   4.181811,
   3.982523,
   3.777152,
   3.56696,
   3.353338,
   3.137783,
   2.921856,
   2.707151,
   2.49525,
   2.287693,
   2.085932,
   1.891305,
   1.705005,
   1.528054,
   1.361289,
   1.205348,
   1.060671,
   0.9274969,
   0.8058755,
   0.8058755,
   0.8058755,
   0};
   graph = new TGraph(526,pdf_run1_Norm_B_JCMass__Comp_misid_pdf_run1__fx3,pdf_run1_Norm_B_JCMass__Comp_misid_pdf_run1__fy3);
   graph->SetName("pdf_run1_Norm_B_JCMass__Comp_misid_pdf_run1_");
   graph->SetTitle("Projection of pdf_run1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3 = new TH1F("Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3","Projection of pdf_run1",526,5126.8,5753.2);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->SetMinimum(0);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->SetMaximum(520.8413);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->SetDirectory(0);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->SetStats(0);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->SetLineWidth(2);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->SetMarkerStyle(20);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->GetXaxis()->SetNdivisions(505);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->GetXaxis()->SetLabelFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->GetXaxis()->SetLabelSize(0.05);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->GetXaxis()->SetTitleSize(0.06);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->GetXaxis()->SetTitleOffset(1.05);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->GetXaxis()->SetTitleFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->GetYaxis()->SetLabelFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->GetYaxis()->SetLabelSize(0.05);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->GetYaxis()->SetTitleSize(0.06);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->GetYaxis()->SetTitleOffset(1.15);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->GetYaxis()->SetTitleFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->GetZaxis()->SetLabelFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_run1_NormoBB_JCMasscB_CompoBmisid_pdf_run1cB3);
   
   graph->Draw("l");
   
   Double_t pdf_run1_Norm_B_JCMass__Comp_signa_pdf_run1__fx4[526] = {
   5179,
   5179,
   5180,
   5181,
   5182,
   5183,
   5184,
   5185,
   5186,
   5187,
   5188,
   5189,
   5190,
   5191,
   5192,
   5193,
   5194,
   5195,
   5196,
   5197,
   5198,
   5199,
   5200,
   5201,
   5202,
   5203,
   5204,
   5205,
   5206,
   5207,
   5208,
   5209,
   5210,
   5211,
   5212,
   5213,
   5214,
   5215,
   5216,
   5217,
   5218,
   5219,
   5220,
   5221,
   5222,
   5223,
   5224,
   5225,
   5226,
   5227,
   5228,
   5229,
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5236,
   5237,
   5238,
   5239,
   5240,
   5241,
   5242,
   5243,
   5244,
   5245,
   5246,
   5247,
   5248,
   5249,
   5250,
   5251,
   5252,
   5253,
   5254,
   5255,
   5256,
   5257,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5273,
   5274,
   5275,
   5276,
   5277,
   5278,
   5279,
   5280,
   5281,
   5282,
   5283,
   5284,
   5285,
   5286,
   5287,
   5288,
   5289,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5305,
   5306,
   5307,
   5308,
   5309,
   5310,
   5311,
   5312,
   5313,
   5314,
   5315,
   5316,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5331,
   5332,
   5333,
   5334,
   5335,
   5336,
   5337,
   5338,
   5339,
   5340,
   5341,
   5342,
   5343,
   5344,
   5345,
   5346,
   5347,
   5348,
   5349,
   5350,
   5351,
   5352,
   5353,
   5354,
   5355,
   5356,
   5357,
   5358,
   5359,
   5360,
   5361,
   5362,
   5363,
   5364,
   5365,
   5366,
   5367,
   5368,
   5369,
   5370,
   5371,
   5372,
   5373,
   5374,
   5375,
   5376,
   5377,
   5378,
   5379,
   5380,
   5381,
   5382,
   5383,
   5384,
   5385,
   5386,
   5387,
   5388,
   5389,
   5390,
   5391,
   5392,
   5393,
   5394,
   5395,
   5396,
   5397,
   5398,
   5399,
   5400,
   5401,
   5402,
   5403,
   5404,
   5405,
   5406,
   5407,
   5408,
   5409,
   5410,
   5411,
   5412,
   5413,
   5414,
   5415,
   5416,
   5417,
   5418,
   5419,
   5420,
   5421,
   5422,
   5423,
   5424,
   5425,
   5426,
   5427,
   5428,
   5429,
   5430,
   5431,
   5432,
   5433,
   5434,
   5435,
   5436,
   5437,
   5438,
   5439,
   5440,
   5441,
   5442,
   5443,
   5444,
   5445,
   5446,
   5447,
   5448,
   5449,
   5450,
   5451,
   5452,
   5453,
   5454,
   5455,
   5456,
   5457,
   5458,
   5459,
   5460,
   5461,
   5462,
   5463,
   5464,
   5465,
   5466,
   5467,
   5468,
   5469,
   5470,
   5471,
   5472,
   5473,
   5474,
   5475,
   5476,
   5477,
   5478,
   5479,
   5480,
   5481,
   5482,
   5483,
   5484,
   5485,
   5486,
   5487,
   5488,
   5489,
   5490,
   5491,
   5492,
   5493,
   5494,
   5495,
   5496,
   5497,
   5498,
   5499,
   5500,
   5501,
   5502,
   5503,
   5504,
   5505,
   5506,
   5507,
   5508,
   5509,
   5510,
   5511,
   5512,
   5513,
   5514,
   5515,
   5516,
   5517,
   5518,
   5519,
   5520,
   5521,
   5522,
   5523,
   5524,
   5525,
   5526,
   5527,
   5528,
   5529,
   5530,
   5531,
   5532,
   5533,
   5534,
   5535,
   5536,
   5537,
   5538,
   5539,
   5540,
   5541,
   5542,
   5543,
   5544,
   5545,
   5546,
   5547,
   5548,
   5549,
   5550,
   5551,
   5552,
   5553,
   5554,
   5555,
   5556,
   5557,
   5558,
   5559,
   5560,
   5561,
   5562,
   5563,
   5564,
   5565,
   5566,
   5567,
   5568,
   5569,
   5570,
   5571,
   5572,
   5573,
   5574,
   5575,
   5576,
   5577,
   5578,
   5579,
   5580,
   5581,
   5582,
   5583,
   5584,
   5585,
   5586,
   5587,
   5588,
   5589,
   5590,
   5591,
   5592,
   5593,
   5594,
   5595,
   5596,
   5597,
   5598,
   5599,
   5600,
   5601,
   5602,
   5603,
   5604,
   5605,
   5606,
   5607,
   5608,
   5609,
   5610,
   5611,
   5612,
   5613,
   5614,
   5615,
   5616,
   5617,
   5618,
   5619,
   5620,
   5621,
   5622,
   5623,
   5624,
   5625,
   5626,
   5627,
   5628,
   5629,
   5630,
   5631,
   5632,
   5633,
   5634,
   5635,
   5636,
   5637,
   5638,
   5639,
   5640,
   5641,
   5642,
   5643,
   5644,
   5645,
   5646,
   5647,
   5648,
   5649,
   5650,
   5651,
   5652,
   5653,
   5654,
   5655,
   5656,
   5657,
   5658,
   5659,
   5660,
   5661,
   5662,
   5663,
   5664,
   5665,
   5666,
   5667,
   5668,
   5669,
   5670,
   5671,
   5672,
   5673,
   5674,
   5675,
   5676,
   5677,
   5678,
   5679,
   5680,
   5681,
   5682,
   5683,
   5684,
   5685,
   5686,
   5687,
   5688,
   5689,
   5690,
   5691,
   5692,
   5693,
   5694,
   5695,
   5696,
   5697,
   5698,
   5699,
   5700,
   5700,
   5701,
   5701};
   Double_t pdf_run1_Norm_B_JCMass__Comp_signa_pdf_run1__fy4[526] = {
   0,
   58.63932,
   58.63932,
   59.73637,
   60.8681,
   62.03608,
   63.24195,
   64.48746,
   65.77445,
   67.10489,
   68.48085,
   69.90456,
   71.37836,
   72.90476,
   74.48643,
   76.12621,
   77.82713,
   79.59244,
   81.42561,
   83.33035,
   85.31062,
   87.3707,
   89.51517,
   91.74894,
   94.07731,
   96.50601,
   99.04117,
   101.6895,
   104.4581,
   107.3549,
   110.3882,
   113.5673,
   116.9023,
   120.4039,
   124.0842,
   127.9561,
   132.0339,
   136.3333,
   140.8715,
   145.6676,
   150.7426,
   156.1196,
   161.8245,
   167.886,
   174.3362,
   181.2108,
   188.55,
   196.3991,
   204.809,
   213.8376,
   223.5505,
   234.0227,
   245.3399,
   257.601,
   270.9199,
   285.4291,
   301.2831,
   318.6631,
   337.7833,
   358.8978,
   382.3107,
   408.3884,
   437.5761,
   470.4191,
   507.5927,
   549.9411,
   598.533,
   654.7384,
   720.3401,
   797.696,
   889.9838,
   1001.579,
   1138.655,
   1308.767,
   1514.842,
   1756.62,
   2040.35,
   2373.503,
   2764.789,
   3224.289,
   3763.58,
   4395.801,
   5135.661,
   5999.319,
   7004.097,
   8167.942,
   9508.565,
   11042.17,
   12781.69,
   14734.5,
   16899.59,
   19264.45,
   21801.73,
   24466.43,
   27194,
   29900.28,
   32483.91,
   34831.75,
   36827.31,
   38361.46,
   39344.01,
   39714.36,
   39449.1,
   38565.04,
   37117.01,
   35190.94,
   32893.63,
   30341.15,
   27647.83,
   24917.46,
   22237.29,
   19675.2,
   17279.35,
   15079.83,
   13091.4,
   11316.75,
   9749.696,
   8378.055,
   7186.032,
   6156.065,
   5270.177,
   4510.896,
   3861.845,
   3308.062,
   2836.143,
   2434.256,
   2092.08,
   1800.685,
   1552.404,
   1340.686,
   1159.959,
   1005.495,
   873.2925,
   759.9711,
   662.6753,
   578.9959,
   506.8991,
   445.3327,
   393.9876,
   351.0407,
   314.7546,
   283.8195,
   257.2323,
   234.2146,
   214.1547,
   196.5665,
   181.06,
   167.3191,
   155.0854,
   144.1463,
   134.3254,
   125.4753,
   117.472,
   110.2109,
   103.603,
   97.57208,
   92.05299,
   86.98936,
   82.33241,
   78.03973,
   74.07429,
   70.40364,
   66.99928,
   63.83605,
   60.8917,
   58.1465,
   55.58287,
   53.18516,
   50.93934,
   48.83284,
   46.85439,
   44.99379,
   43.24189,
   41.59036,
   40.03169,
   38.55904,
   37.1662,
   35.8475,
   34.59777,
   33.41228,
   32.2867,
   31.21707,
   30.19974,
   29.23134,
   28.3088,
   27.42926,
   26.59008,
   25.78885,
   25.0233,
   24.29134,
   23.59104,
   22.9206,
   22.27834,
   21.66271,
   21.07225,
   20.50562,
   19.96154,
   19.43883,
   18.93639,
   18.45319,
   17.98825,
   17.54067,
   17.10959,
   16.69421,
   16.29378,
   15.90759,
   15.53497,
   15.17529,
   14.82796,
   14.49243,
   14.16816,
   13.85465,
   13.55143,
   13.25807,
   12.97413,
   12.69921,
   12.43295,
   12.17497,
   11.92494,
   11.68254,
   11.44745,
   11.21939,
   10.99808,
   10.78326,
   10.57467,
   10.37208,
   10.17525,
   9.983973,
   9.798041,
   9.617256,
   9.44143,
   9.270383,
   9.103943,
   8.941947,
   8.784237,
   8.630663,
   8.481083,
   8.335359,
   8.193359,
   8.054958,
   7.920035,
   7.788474,
   7.660165,
   7.535002,
   7.412881,
   7.293707,
   7.177383,
   7.063822,
   6.952934,
   6.844638,
   6.738853,
   6.635502,
   6.534511,
   6.435808,
   6.339326,
   6.244997,
   6.152759,
   6.062549,
   5.97431,
   5.887983,
   5.803514,
   5.720851,
   5.639941,
   5.560736,
   5.483189,
   5.407252,
   5.332883,
   5.260037,
   5.188675,
   5.118755,
   5.050239,
   4.98309,
   4.917271,
   4.852749,
   4.789488,
   4.727457,
   4.666623,
   4.606956,
   4.548426,
   4.491005,
   4.434665,
   4.379378,
   4.32512,
   4.271863,
   4.219585,
   4.16826,
   4.117866,
   4.068381,
   4.019783,
   3.972051,
   3.925163,
   3.879102,
   3.833846,
   3.789379,
   3.74568,
   3.702733,
   3.660521,
   3.619027,
   3.578234,
   3.538128,
   3.498692,
   3.459911,
   3.421773,
   3.384261,
   3.347363,
   3.311066,
   3.275355,
   3.24022,
   3.205647,
   3.171624,
   3.13814,
   3.105184,
   3.072745,
   3.040811,
   3.009373,
   2.978419,
   2.947941,
   2.917929,
   2.888372,
   2.859263,
   2.830591,
   2.802349,
   2.774527,
   2.747118,
   2.720113,
   2.693504,
   2.667284,
   2.641445,
   2.61598,
   2.590881,
   2.566142,
   2.541755,
   2.517715,
   2.494014,
   2.470646,
   2.447606,
   2.424886,
   2.402481,
   2.380385,
   2.358593,
   2.337099,
   2.315897,
   2.294983,
   2.27435,
   2.253995,
   2.233912,
   2.214096,
   2.194542,
   2.175247,
   2.156205,
   2.137412,
   2.118864,
   2.100556,
   2.082484,
   2.064645,
   2.047034,
   2.029647,
   2.012481,
   1.995532,
   1.978797,
   1.962271,
   1.945951,
   1.929834,
   1.913916,
   1.898195,
   1.882666,
   1.867327,
   1.852175,
   1.837207,
   1.82242,
   1.80781,
   1.793376,
   1.779113,
   1.76502,
   1.751094,
   1.737333,
   1.723732,
   1.710291,
   1.697007,
   1.683877,
   1.670898,
   1.658069,
   1.645388,
   1.632851,
   1.620457,
   1.608204,
   1.596089,
   1.58411,
   1.572266,
   1.560555,
   1.548973,
   1.537521,
   1.526194,
   1.514993,
   1.503914,
   1.492957,
   1.482119,
   1.471398,
   1.460794,
   1.450303,
   1.439925,
   1.429659,
   1.419501,
   1.409452,
   1.399509,
   1.389671,
   1.379936,
   1.370303,
   1.360771,
   1.351338,
   1.342003,
   1.332764,
   1.32362,
   1.31457,
   1.305612,
   1.296746,
   1.28797,
   1.279283,
   1.270683,
   1.262169,
   1.253741,
   1.245398,
   1.237137,
   1.228958,
   1.22086,
   1.212842,
   1.204902,
   1.19704,
   1.189255,
   1.181546,
   1.173911,
   1.16635,
   1.158862,
   1.151446,
   1.144101,
   1.136826,
   1.12962,
   1.122483,
   1.115413,
   1.108409,
   1.101471,
   1.094599,
   1.08779,
   1.081045,
   1.074362,
   1.067741,
   1.061181,
   1.054682,
   1.048241,
   1.04186,
   1.035537,
   1.029271,
   1.023062,
   1.016909,
   1.010812,
   1.004769,
   0.9987798,
   0.9928443,
   0.9869615,
   0.9811309,
   0.9753518,
   0.9696236,
   0.9639458,
   0.9583177,
   0.9527388,
   0.9472084,
   0.9417261,
   0.9362912,
   0.9309033,
   0.9255618,
   0.9202661,
   0.9150157,
   0.9098102,
   0.9046489,
   0.8995315,
   0.8944574,
   0.8894261,
   0.8844371,
   0.87949,
   0.8745843,
   0.8697196,
   0.8648953,
   0.8601111,
   0.8553665,
   0.850661,
   0.8459943,
   0.8413659,
   0.8367753,
   0.8322223,
   0.8277063,
   0.8232269,
   0.8187839,
   0.8143767,
   0.810005,
   0.8056685,
   0.8013667,
   0.7970992,
   0.7928658,
   0.788666,
   0.7844995,
   0.7803659,
   0.7762649,
   0.7721962,
   0.7681594,
   0.7641541,
   0.7601802,
   0.7562371,
   0.7523247,
   0.7484425,
   0.7445903,
   0.7407678,
   0.7369747,
   0.7332106,
   0.7294753,
   0.7257685,
   0.7220898,
   0.7184391,
   0.714816,
   0.7112202,
   0.7076516,
   0.7041097,
   0.7005943,
   0.6971052,
   0.6971052,
   0.6971052,
   0};
   graph = new TGraph(526,pdf_run1_Norm_B_JCMass__Comp_signa_pdf_run1__fx4,pdf_run1_Norm_B_JCMass__Comp_signa_pdf_run1__fy4);
   graph->SetName("pdf_run1_Norm_B_JCMass__Comp_signa_pdf_run1_");
   graph->SetTitle("Projection of pdf_run1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4 = new TH1F("Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4","Projection of pdf_run1",526,5126.8,5753.2);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->SetMinimum(0);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->SetMaximum(43685.8);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->SetDirectory(0);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->SetStats(0);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->SetLineWidth(2);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->SetMarkerStyle(20);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->GetXaxis()->SetNdivisions(505);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->GetXaxis()->SetLabelFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->GetXaxis()->SetLabelSize(0.05);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->GetXaxis()->SetTitleSize(0.06);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->GetXaxis()->SetTitleOffset(1.05);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->GetXaxis()->SetTitleFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->GetYaxis()->SetLabelFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->GetYaxis()->SetLabelSize(0.05);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->GetYaxis()->SetTitleSize(0.06);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->GetYaxis()->SetTitleOffset(1.15);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->GetYaxis()->SetTitleFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->GetZaxis()->SetLabelFont(132);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_run1_NormoBB_JCMasscB_CompoBsigna_pdf_run1cB4);
   
   graph->Draw("l");
   
   TH1D *frame_550b840__2 = new TH1D("frame_550b840__2","A RooPlot of \"B_JCMass\"",520,5180,5700);
   frame_550b840__2->SetBinContent(1,41879.5);
   frame_550b840__2->SetMinimum(0.5);
   frame_550b840__2->SetMaximum(45000);
   frame_550b840__2->SetEntries(2);
   frame_550b840__2->SetDirectory(0);
   frame_550b840__2->SetStats(0);
   frame_550b840__2->SetLineWidth(2);
   frame_550b840__2->SetMarkerStyle(20);
   frame_550b840__2->GetXaxis()->SetNdivisions(505);
   frame_550b840__2->GetXaxis()->SetLabelColor(0);
   frame_550b840__2->GetXaxis()->SetLabelFont(132);
   frame_550b840__2->GetXaxis()->SetLabelSize(0.05);
   frame_550b840__2->GetXaxis()->SetTitleSize(0.06);
   frame_550b840__2->GetXaxis()->SetTitleOffset(1.05);
   frame_550b840__2->GetXaxis()->SetTitleFont(132);
   frame_550b840__2->GetYaxis()->SetTitle("Candidates / ( 1 MeV/#it{c}^{2} )");
   frame_550b840__2->GetYaxis()->SetLabelFont(132);
   frame_550b840__2->GetYaxis()->SetLabelSize(0.05);
   frame_550b840__2->GetYaxis()->SetTitleSize(0.06);
   frame_550b840__2->GetYaxis()->SetTitleOffset(1.15);
   frame_550b840__2->GetYaxis()->SetTitleFont(132);
   frame_550b840__2->GetZaxis()->SetLabelFont(132);
   frame_550b840__2->GetZaxis()->SetLabelSize(0.06);
   frame_550b840__2->GetZaxis()->SetTitleSize(0.072);
   frame_550b840__2->GetZaxis()->SetTitleOffset(1.2);
   frame_550b840__2->GetZaxis()->SetTitleFont(132);
   frame_550b840__2->Draw("AXISSAME");
  
// ------------>Primitives in pad: pad
   TPad *pad = new TPad("pad", "pad",0,0,1,1);
   pad->Draw();
   pad->cd();
   pad->Range(5090.123,-20,5732.099,79.99998);
   pad->SetFillColor(0);
   pad->SetFillStyle(4000);
   pad->SetBorderMode(0);
   pad->SetBorderSize(2);
   pad->SetTickx(1);
   pad->SetTicky(1);
   pad->SetLeftMargin(0.14);
   pad->SetRightMargin(0.05);
   pad->SetTopMargin(0.75);
   pad->SetBottomMargin(0.15);
   pad->SetFrameLineWidth(2);
   pad->SetFrameBorderMode(0);
   pad->SetFrameLineWidth(2);
   pad->SetFrameBorderMode(0);
   
   TH1D *frame_597bc80__3 = new TH1D("frame_597bc80__3","A RooPlot of \"B_JCMass\"",520,5180,5700);
   frame_597bc80__3->SetMinimum(-5);
   frame_597bc80__3->SetMaximum(5);
   frame_597bc80__3->SetDirectory(0);
   frame_597bc80__3->SetStats(0);
   frame_597bc80__3->SetLineWidth(2);
   frame_597bc80__3->SetMarkerStyle(20);
   frame_597bc80__3->GetXaxis()->SetTitle("#it{m}_{#it{J}/#it{#psiK}^{+}} [MeV/#it{c}^{2}]");
   frame_597bc80__3->GetXaxis()->SetNdivisions(505);
   frame_597bc80__3->GetXaxis()->SetLabelFont(132);
   frame_597bc80__3->GetXaxis()->SetLabelSize(0.05);
   frame_597bc80__3->GetXaxis()->SetTitleSize(0.06);
   frame_597bc80__3->GetXaxis()->SetTitleOffset(1.05);
   frame_597bc80__3->GetXaxis()->SetTitleFont(132);
   frame_597bc80__3->GetYaxis()->SetTitle("Pull");
   frame_597bc80__3->GetYaxis()->SetNdivisions(502);
   frame_597bc80__3->GetYaxis()->SetLabelFont(132);
   frame_597bc80__3->GetYaxis()->SetLabelSize(0.05);
   frame_597bc80__3->GetYaxis()->SetTitleSize(0.06);
   frame_597bc80__3->GetYaxis()->SetTickLength(0.08);
   frame_597bc80__3->GetYaxis()->SetTitleOffset(1.15);
   frame_597bc80__3->GetYaxis()->SetTitleFont(132);
   frame_597bc80__3->GetZaxis()->SetLabelFont(132);
   frame_597bc80__3->GetZaxis()->SetLabelSize(0.06);
   frame_597bc80__3->GetZaxis()->SetTitleSize(0.072);
   frame_597bc80__3->GetZaxis()->SetTitleOffset(1.2);
   frame_597bc80__3->GetZaxis()->SetTitleFont(132);
   frame_597bc80__3->Draw("FUNC");
   
   Double_t pull_h_B2JpsimmK_binned_pdf_run1_Norm_B_JCMass__fx3002[520] = {
   5180.5,
   5181.5,
   5182.5,
   5183.5,
   5184.5,
   5185.5,
   5186.5,
   5187.5,
   5188.5,
   5189.5,
   5190.5,
   5191.5,
   5192.5,
   5193.5,
   5194.5,
   5195.5,
   5196.5,
   5197.5,
   5198.5,
   5199.5,
   5200.5,
   5201.5,
   5202.5,
   5203.5,
   5204.5,
   5205.5,
   5206.5,
   5207.5,
   5208.5,
   5209.5,
   5210.5,
   5211.5,
   5212.5,
   5213.5,
   5214.5,
   5215.5,
   5216.5,
   5217.5,
   5218.5,
   5219.5,
   5220.5,
   5221.5,
   5222.5,
   5223.5,
   5224.5,
   5225.5,
   5226.5,
   5227.5,
   5228.5,
   5229.5,
   5230.5,
   5231.5,
   5232.5,
   5233.5,
   5234.5,
   5235.5,
   5236.5,
   5237.5,
   5238.5,
   5239.5,
   5240.5,
   5241.5,
   5242.5,
   5243.5,
   5244.5,
   5245.5,
   5246.5,
   5247.5,
   5248.5,
   5249.5,
   5250.5,
   5251.5,
   5252.5,
   5253.5,
   5254.5,
   5255.5,
   5256.5,
   5257.5,
   5258.5,
   5259.5,
   5260.5,
   5261.5,
   5262.5,
   5263.5,
   5264.5,
   5265.5,
   5266.5,
   5267.5,
   5268.5,
   5269.5,
   5270.5,
   5271.5,
   5272.5,
   5273.5,
   5274.5,
   5275.5,
   5276.5,
   5277.5,
   5278.5,
   5279.5,
   5280.5,
   5281.5,
   5282.5,
   5283.5,
   5284.5,
   5285.5,
   5286.5,
   5287.5,
   5288.5,
   5289.5,
   5290.5,
   5291.5,
   5292.5,
   5293.5,
   5294.5,
   5295.5,
   5296.5,
   5297.5,
   5298.5,
   5299.5,
   5300.5,
   5301.5,
   5302.5,
   5303.5,
   5304.5,
   5305.5,
   5306.5,
   5307.5,
   5308.5,
   5309.5,
   5310.5,
   5311.5,
   5312.5,
   5313.5,
   5314.5,
   5315.5,
   5316.5,
   5317.5,
   5318.5,
   5319.5,
   5320.5,
   5321.5,
   5322.5,
   5323.5,
   5324.5,
   5325.5,
   5326.5,
   5327.5,
   5328.5,
   5329.5,
   5330.5,
   5331.5,
   5332.5,
   5333.5,
   5334.5,
   5335.5,
   5336.5,
   5337.5,
   5338.5,
   5339.5,
   5340.5,
   5341.5,
   5342.5,
   5343.5,
   5344.5,
   5345.5,
   5346.5,
   5347.5,
   5348.5,
   5349.5,
   5350.5,
   5351.5,
   5352.5,
   5353.5,
   5354.5,
   5355.5,
   5356.5,
   5357.5,
   5358.5,
   5359.5,
   5360.5,
   5361.5,
   5362.5,
   5363.5,
   5364.5,
   5365.5,
   5366.5,
   5367.5,
   5368.5,
   5369.5,
   5370.5,
   5371.5,
   5372.5,
   5373.5,
   5374.5,
   5375.5,
   5376.5,
   5377.5,
   5378.5,
   5379.5,
   5380.5,
   5381.5,
   5382.5,
   5383.5,
   5384.5,
   5385.5,
   5386.5,
   5387.5,
   5388.5,
   5389.5,
   5390.5,
   5391.5,
   5392.5,
   5393.5,
   5394.5,
   5395.5,
   5396.5,
   5397.5,
   5398.5,
   5399.5,
   5400.5,
   5401.5,
   5402.5,
   5403.5,
   5404.5,
   5405.5,
   5406.5,
   5407.5,
   5408.5,
   5409.5,
   5410.5,
   5411.5,
   5412.5,
   5413.5,
   5414.5,
   5415.5,
   5416.5,
   5417.5,
   5418.5,
   5419.5,
   5420.5,
   5421.5,
   5422.5,
   5423.5,
   5424.5,
   5425.5,
   5426.5,
   5427.5,
   5428.5,
   5429.5,
   5430.5,
   5431.5,
   5432.5,
   5433.5,
   5434.5,
   5435.5,
   5436.5,
   5437.5,
   5438.5,
   5439.5,
   5440.5,
   5441.5,
   5442.5,
   5443.5,
   5444.5,
   5445.5,
   5446.5,
   5447.5,
   5448.5,
   5449.5,
   5450.5,
   5451.5,
   5452.5,
   5453.5,
   5454.5,
   5455.5,
   5456.5,
   5457.5,
   5458.5,
   5459.5,
   5460.5,
   5461.5,
   5462.5,
   5463.5,
   5464.5,
   5465.5,
   5466.5,
   5467.5,
   5468.5,
   5469.5,
   5470.5,
   5471.5,
   5472.5,
   5473.5,
   5474.5,
   5475.5,
   5476.5,
   5477.5,
   5478.5,
   5479.5,
   5480.5,
   5481.5,
   5482.5,
   5483.5,
   5484.5,
   5485.5,
   5486.5,
   5487.5,
   5488.5,
   5489.5,
   5490.5,
   5491.5,
   5492.5,
   5493.5,
   5494.5,
   5495.5,
   5496.5,
   5497.5,
   5498.5,
   5499.5,
   5500.5,
   5501.5,
   5502.5,
   5503.5,
   5504.5,
   5505.5,
   5506.5,
   5507.5,
   5508.5,
   5509.5,
   5510.5,
   5511.5,
   5512.5,
   5513.5,
   5514.5,
   5515.5,
   5516.5,
   5517.5,
   5518.5,
   5519.5,
   5520.5,
   5521.5,
   5522.5,
   5523.5,
   5524.5,
   5525.5,
   5526.5,
   5527.5,
   5528.5,
   5529.5,
   5530.5,
   5531.5,
   5532.5,
   5533.5,
   5534.5,
   5535.5,
   5536.5,
   5537.5,
   5538.5,
   5539.5,
   5540.5,
   5541.5,
   5542.5,
   5543.5,
   5544.5,
   5545.5,
   5546.5,
   5547.5,
   5548.5,
   5549.5,
   5550.5,
   5551.5,
   5552.5,
   5553.5,
   5554.5,
   5555.5,
   5556.5,
   5557.5,
   5558.5,
   5559.5,
   5560.5,
   5561.5,
   5562.5,
   5563.5,
   5564.5,
   5565.5,
   5566.5,
   5567.5,
   5568.5,
   5569.5,
   5570.5,
   5571.5,
   5572.5,
   5573.5,
   5574.5,
   5575.5,
   5576.5,
   5577.5,
   5578.5,
   5579.5,
   5580.5,
   5581.5,
   5582.5,
   5583.5,
   5584.5,
   5585.5,
   5586.5,
   5587.5,
   5588.5,
   5589.5,
   5590.5,
   5591.5,
   5592.5,
   5593.5,
   5594.5,
   5595.5,
   5596.5,
   5597.5,
   5598.5,
   5599.5,
   5600.5,
   5601.5,
   5602.5,
   5603.5,
   5604.5,
   5605.5,
   5606.5,
   5607.5,
   5608.5,
   5609.5,
   5610.5,
   5611.5,
   5612.5,
   5613.5,
   5614.5,
   5615.5,
   5616.5,
   5617.5,
   5618.5,
   5619.5,
   5620.5,
   5621.5,
   5622.5,
   5623.5,
   5624.5,
   5625.5,
   5626.5,
   5627.5,
   5628.5,
   5629.5,
   5630.5,
   5631.5,
   5632.5,
   5633.5,
   5634.5,
   5635.5,
   5636.5,
   5637.5,
   5638.5,
   5639.5,
   5640.5,
   5641.5,
   5642.5,
   5643.5,
   5644.5,
   5645.5,
   5646.5,
   5647.5,
   5648.5,
   5649.5,
   5650.5,
   5651.5,
   5652.5,
   5653.5,
   5654.5,
   5655.5,
   5656.5,
   5657.5,
   5658.5,
   5659.5,
   5660.5,
   5661.5,
   5662.5,
   5663.5,
   5664.5,
   5665.5,
   5666.5,
   5667.5,
   5668.5,
   5669.5,
   5670.5,
   5671.5,
   5672.5,
   5673.5,
   5674.5,
   5675.5,
   5676.5,
   5677.5,
   5678.5,
   5679.5,
   5680.5,
   5681.5,
   5682.5,
   5683.5,
   5684.5,
   5685.5,
   5686.5,
   5687.5,
   5688.5,
   5689.5,
   5690.5,
   5691.5,
   5692.5,
   5693.5,
   5694.5,
   5695.5,
   5696.5,
   5697.5,
   5698.5,
   5699.5};
   Double_t pull_h_B2JpsimmK_binned_pdf_run1_Norm_B_JCMass__fy3002[520] = {
   0.2348708,
   1.907066,
   1.339097,
   1.861826,
   2.156131,
   1.968258,
   1.504136,
   0.8559022,
   0.7614238,
   -0.6089215,
   1.51507,
   -0.2939121,
   -0.003461979,
   1.42191,
   1.365519,
   -1.454957,
   2.09832,
   0.4421999,
   0.1360949,
   1.07596,
   -0.2503641,
   0.625696,
   1.085882,
   1.258556,
   1.09956,
   -1.613952,
   0.1444551,
   -0.6453297,
   0.8276576,
   -0.1983414,
   0.3139535,
   -2.101446,
   1.06737,
   -1.924332,
   -0.1122504,
   -1.177652,
   -0.4113541,
   -1.066322,
   0.6051107,
   -1.236114,
   0.4900444,
   0.3529424,
   -0.1126805,
   -0.4849715,
   -0.8827572,
   -2.156719,
   -1.297836,
   -3.463529,
   -1.376374,
   -0.06965682,
   -0.9227666,
   0.4352966,
   -0.8690747,
   -0.1127715,
   -1.000447,
   0.216904,
   -0.2783345,
   0.2048262,
   1.495801,
   0.8759107,
   -0.6122164,
   0.3468219,
   2.039748,
   2.598206,
   2.852231,
   1.142693,
   0.4934641,
   2.401946,
   2.625385,
   2.078611,
   3.028814,
   3.12736,
   2.911571,
   -1.321131,
   0.2489726,
   -1.078342,
   0.297729,
   -0.4616651,
   0.7936797,
   -0.2646941,
   -0.7489795,
   -1.441396,
   -0.5231292,
   1.461635,
   1.459917,
   -0.7939777,
   -0.4476396,
   -0.4682525,
   -0.4486605,
   0.8949995,
   0.4482212,
   -0.5653436,
   -1.55257,
   -0.8133993,
   -0.2136363,
   -0.5929476,
   -1.33941,
   -0.02548638,
   -1.332073,
   -1.292529,
   -1.358897,
   0.9813944,
   0.116961,
   1.062732,
   2.057663,
   3.090584,
   3.03528,
   1.080682,
   3.504259,
   2.110306,
   -0.3886495,
   1.067612,
   -2.132065,
   1.173417,
   -0.6524961,
   -1.910695,
   -1.520118,
   -3.060551,
   -3.323381,
   -1.691488,
   -4.908708,
   -2.084184,
   -2.360663,
   -0.6203655,
   -1.037024,
   -2.51632,
   -1.741781,
   -2.791104,
   -1.837533,
   -0.05935276,
   -0.799029,
   0.09555975,
   1.034886,
   0.2554081,
   0.1186244,
   2.316516,
   1.592985,
   3.145703,
   1.457086,
   0.3476355,
   1.555058,
   0.9866681,
   2.305025,
   0.6994437,
   3.277385,
   1.778458,
   0.2194137,
   0.1115239,
   -1.690558,
   -1.134413,
   -0.2652046,
   -1.265484,
   -0.3470142,
   -1.069905,
   0.4305294,
   -0.5155936,
   0.2298243,
   -1.149269,
   -0.145045,
   -1.587359,
   -1.545033,
   0.2436748,
   0.3277174,
   0.8307176,
   -0.3381165,
   0.1339953,
   0.01329775,
   -0.5328066,
   0.5921545,
   -0.5666715,
   0.01956296,
   0.9413059,
   0.0725282,
   0.9272287,
   1.466366,
   -0.4110897,
   0.8634443,
   -0.2994796,
   0.8669083,
   0.6904816,
   1.013215,
   0.3297043,
   0.6327371,
   -0.2112654,
   0.9371425,
   0.5032865,
   -0.7918197,
   -0.885895,
   0.4845384,
   0.09069001,
   0.02871686,
   -0.268984,
   0.1125649,
   0.3805616,
   -0.9669828,
   -0.2409607,
   0.1814694,
   0.9050196,
   -0.1958044,
   1.069162,
   3.07855,
   2.306024,
   -1.60203,
   -1.125236,
   0.4189317,
   -0.1493289,
   0.2405915,
   0.1075185,
   2.397191,
   -0.1074499,
   0.3404931,
   0.6523822,
   0.02243117,
   1.633171,
   -0.50837,
   -0.5509387,
   -0.4613134,
   1.252012,
   -0.775888,
   0.4836623,
   -0.06760302,
   -2.182995,
   -0.9020834,
   -0.7617202,
   -1.436931,
   0.1480668,
   0.06553027,
   -0.2304341,
   -0.9767558,
   -0.3366122,
   -0.2145158,
   -0.4562221,
   0.4748498,
   -0.8911065,
   -0.4737096,
   -0.5092841,
   -0.3233564,
   -1.61471,
   -0.7086443,
   -0.448846,
   0.4197617,
   -2.097441,
   -0.06560878,
   -1.04898,
   -0.4746047,
   -0.2237132,
   -0.3582704,
   1.790383,
   -0.4033536,
   0.07813843,
   -0.8575681,
   -0.4450213,
   -0.5957524,
   -0.6693634,
   -0.4212124,
   -1.772787,
   0.6408733,
   0.4851711,
   -0.8203888,
   -0.8218395,
   -1.167207,
   -0.2494953,
   -1.995351,
   -1.012369,
   -0.262337,
   0.9766568,
   -1.218016,
   -0.5358055,
   -2.378113,
   -2.10332,
   -0.7439797,
   0.1756341,
   -1.040435,
   -0.7046107,
   1.312867,
   -1.374708,
   0.00912345,
   -0.5185208,
   -0.5391848,
   -0.6488578,
   -0.5834837,
   -0.8759507,
   0.5121082,
   -0.568163,
   0.8167014,
   -1.556649,
   0.4185534,
   -2.534778,
   0.5457793,
   -1.207051,
   -0.770524,
   -1.374397,
   -3.523303,
   -0.5934649,
   -0.906887,
   -0.1205459,
   -1.789223,
   -2.986847,
   -1.974653,
   -2.329347,
   -1.337863,
   -1.706652,
   -0.7392493,
   -0.6849288,
   -1.446005,
   -2.416678,
   -0.2467062,
   -1.192324,
   -0.420978,
   -2.63568,
   -1.040142,
   -1.988853,
   -1.132521,
   -0.8920477,
   -2.045549,
   -0.7362853,
   -1.229113,
   -0.8899338,
   -1.635905,
   1.180354,
   -0.395061,
   -2.017251,
   -0.8482798,
   0.3339093,
   -1.349663,
   -2.041324,
   0.07934208,
   -2.981978,
   0.7726681,
   -0.1632144,
   -1.177911,
   -0.262202,
   1.33431,
   -0.8460866,
   -0.3223862,
   -0.4697916,
   -1.325384,
   0.994707,
   -1.556315,
   -0.7897801,
   -1.050812,
   -0.03706947,
   -0.2783897,
   1.257336,
   0.9140664,
   -1.365373,
   -0.9055856,
   -1.282589,
   -0.8251262,
   0.5004848,
   -0.7457634,
   -0.4075801,
   0.3242278,
   -0.5284341,
   -1.214332,
   -0.06281392,
   -0.414304,
   0.01222621,
   -0.7431135,
   -0.6028939,
   0.1332767,
   -0.8376234,
   0.3165346,
   -0.254843,
   -1.486327,
   0.120069,
   -0.8622853,
   -1.600211,
   -0.07666404,
   0.5852301,
   -1.259623,
   1.056909,
   0.06906654,
   0.9334412,
   0.03646348,
   -0.8579024,
   0.6396632,
   0.3635639,
   -0.4352043,
   -0.5051992,
   0.5777229,
   -0.8648526,
   0.8542651,
   -0.1638261,
   1.605375,
   -0.1997941,
   0.2603142,
   0.721176,
   -0.4128865,
   0.6862367,
   -0.7784564,
   1.834866,
   -0.8228327,
   1.327653,
   -0.6463543,
   0.5743204,
   1.32714,
   -1.716765,
   -0.7377095,
   -0.1652949,
   0.1948772,
   0.3409407,
   -0.3907411,
   -0.04185607,
   -2.258555,
   1.009889,
   1.144912,
   0.9694968,
   0.7897077,
   0.2701556,
   1.064383,
   -0.3315009,
   1.331918,
   0.8414116,
   -1.038405,
   0.5768974,
   -0.513498,
   0.3012394,
   -0.5667396,
   0.8122494,
   -0.1742392,
   0.541834,
   -0.008806168,
   -2.036544,
   0.7462267,
   0.4383969,
   -0.7937318,
   0.1488803,
   1.704011,
   -0.0269982,
   -0.218858,
   -0.4161792,
   0.8758364,
   0.4516909,
   1.258782,
   0.8530998,
   1.420817,
   -0.02533676,
   -0.5670568,
   -0.3071084,
   -0.5113077,
   0.2158749,
   -0.6938725,
   -0.6660556,
   0.7754059,
   0.3344964,
   1.592989,
   -0.4373492,
   1.749675,
   -0.2669704,
   1.384922,
   0.01508277,
   -0.4215886,
   -0.161687,
   -0.6088785,
   0.5017891,
   1.545131,
   0.1893703,
   0.5858981,
   -1.795974,
   1.649476,
   1.018556,
   -0.1618038,
   0.7235226,
   0.6312199,
   0.6584645,
   1.483461,
   0.3448395,
   -1.404237,
   1.667265,
   1.142363,
   -0.4122715,
   -0.3870715,
   0.1266708,
   2.10306,
   1.921829,
   -1.054083,
   2.27648,
   1.348729,
   1.261536,
   1.057026,
   1.199597,
   0.6292502,
   -0.1100158,
   1.04787,
   -0.8128204,
   0.4927672,
   0.5230007,
   0.1631281,
   -0.3118761,
   0.7432625,
   0.8992948,
   1.740091,
   -0.1860022,
   1.697439,
   0.005857941,
   -0.08079163,
   2.023395,
   1.159877,
   1.776213,
   0.4936162,
   1.28901,
   1.680684,
   1.837116,
   0.1443491,
   0.6035134,
   -0.2880215,
   2.54749,
   1.614896,
   -0.5473275,
   0.02832819,
   0.2238819,
   -1.432792,
   1.955099,
   -0.5961676,
   0.2741585,
   3.584402,
   2.440646,
   1.454907,
   0.7207407};
   Double_t pull_h_B2JpsimmK_binned_pdf_run1_Norm_B_JCMass__felx3002[520] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_B2JpsimmK_binned_pdf_run1_Norm_B_JCMass__fely3002[520] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.942785,
   1,
   0.943448,
   0.9439982,
   1,
   1,
   0.9418969,
   1,
   1,
   1,
   1,
   0.9444444,
   1,
   1,
   1,
   1,
   0.943072,
   1,
   0.944966,
   1,
   0.9460471,
   1,
   0.9436332,
   1,
   0.9444444,
   0.9473684,
   0.9461276,
   0.9475175,
   0.9469133,
   1,
   0.9473684,
   1,
   1,
   0.95,
   0.9499358,
   0.9498713,
   0.9487352,
   0.9503174,
   0.948173,
   0.9512937,
   0.9533461,
   0.9529778,
   1,
   0.9543033,
   0.9557451,
   0.9555668,
   1,
   0.9577679,
   1,
   1,
   1,
   0.9609751,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.9780126,
   1,
   0.9809253,
   1,
   0.9835798,
   1,
   0.985856,
   0.9868318,
   0.9877331,
   0.9886826,
   1,
   1,
   0.9909136,
   0.9915486,
   0.9921093,
   0.9926143,
   1,
   1,
   0.9938071,
   0.9940897,
   0.9943565,
   0.9945748,
   0.9947353,
   0.9948497,
   0.9949503,
   0.994977,
   0.9949808,
   0.9949432,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.9922009,
   1,
   0.9909718,
   1,
   0.9896296,
   0.9887555,
   0.987912,
   0.9868478,
   0.985803,
   0.9849008,
   0.983352,
   0.9825427,
   0.9812629,
   0.9803271,
   0.9789768,
   0.977326,
   0.9762246,
   0.9746196,
   0.973675,
   0.9731415,
   0.971777,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.962859,
   0.9629111,
   0.9631683,
   0.9621057,
   0.96238,
   0.9614511,
   1,
   0.9610054,
   1,
   0.9595686,
   0.9599017,
   0.9581848,
   0.9576907,
   1,
   1,
   1,
   0.9566472,
   1,
   1,
   0.954831,
   1,
   0.9537057,
   1,
   1,
   1,
   1,
   1,
   0.9506904,
   1,
   0.9498066,
   1,
   1,
   1,
   1,
   1,
   0.94699,
   1,
   1,
   0.9447071,
   0.9440883,
   1,
   1,
   1,
   0.9432609,
   1,
   1,
   0.9407525,
   0.9415914,
   1,
   1,
   0.9404283,
   1,
   1,
   1,
   0.9360655,
   0.9365986,
   1,
   0.9377505,
   1,
   1,
   1,
   0.9363337,
   1,
   1,
   1,
   1,
   0.9336377,
   0.9331795,
   0.9330247,
   1,
   0.9315799,
   1,
   0.9325534,
   0.9270093,
   0.9298581,
   0.9298581,
   0.9278032,
   1,
   1,
   0.9298581,
   0.9276072,
   0.9289463,
   0.9289463,
   0.9279976,
   1,
   0.9261883,
   0.9270093,
   0.9266023,
   0.9268067,
   0.9228391,
   0.9251215,
   0.9255538,
   1,
   0.9200666,
   0.9257671,
   0.9225991,
   0.9240063,
   0.9244584,
   0.9237772,
   1,
   0.9230769,
   1,
   0.9211095,
   0.9221121,
   0.9213638,
   0.9208526,
   0.9213638,
   0.9166667,
   1,
   1,
   0.9189806,
   0.918702,
   0.917264,
   0.9200666,
   0.9138065,
   0.9169669,
   0.9192563,
   1,
   0.9154316,
   0.9175578,
   0.9106247,
   0.9113627,
   0.9160561,
   1,
   0.9144679,
   0.9154316,
   1,
   0.9124356,
   1,
   0.9151141,
   0.9147928,
   0.9141391,
   0.9141391,
   0.9127845,
   1,
   0.9134699,
   1,
   0.9090909,
   1,
   0.9039059,
   1,
   0.9094819,
   0.910996,
   0.9082933,
   0.8977616,
   0.910996,
   0.9094819,
   0.9124356,
   0.9048245,
   0.8988693,
   0.9034364,
   0.9014857,
   0.9062019,
   0.9039059,
   0.9082933,
   0.9082933,
   0.9043685,
   0.8994095,
   0.9094819,
   0.9048245,
   0.9082933,
   0.8971937,
   0.9048245,
   0.8999411,
   0.9039059,
   0.9048245,
   0.8988693,
   0.9053237,
   0.9024759,
   0.9039059,
   0.8999411,
   1,
   0.9057659,
   0.8971937,
   0.9029598,
   1,
   0.8999411,
   0.8960284,
   1,
   0.8902347,
   1,
   0.9048245,
   0.8994095,
   0.9039059,
   1,
   0.9004641,
   0.9029598,
   0.9019846,
   0.8971937,
   1,
   0.8954304,
   0.8994095,
   0.8977616,
   0.9029598,
   0.9014857,
   1,
   1,
   0.8948218,
   0.8971937,
   0.8948218,
   0.8971937,
   1,
   0.8971937,
   0.8988693,
   1,
   0.8977616,
   0.8935713,
   0.8999411,
   0.8977616,
   1,
   0.8954304,
   0.8960284,
   1,
   0.8942022,
   1,
   0.8971937,
   0.8895282,
   1,
   0.8929288,
   0.8880724,
   0.8971937,
   1,
   0.8895282,
   1,
   1,
   1,
   1,
   0.8909276,
   1,
   1,
   0.8929288,
   0.8922743,
   1,
   0.8895282,
   1,
   0.8935713,
   1,
   0.8929288,
   1,
   1,
   0.8909276,
   1,
   0.8880724,
   1,
   0.8873221,
   1,
   0.8880724,
   1,
   1,
   0.8797946,
   0.8865562,
   0.8902347,
   1,
   1,
   0.8880724,
   0.8902347,
   0.8738252,
   1,
   1,
   1,
   1,
   1,
   1,
   0.8865562,
   1,
   1,
   0.8807078,
   1,
   0.8841592,
   1,
   0.8833251,
   1,
   0.8857741,
   1,
   0.8865562,
   0.8704777,
   1,
   1,
   0.8797946,
   1,
   1,
   0.8849754,
   0.8833251,
   0.8816001,
   1,
   1,
   1,
   1,
   1,
   0.8833251,
   0.8788596,
   0.8807078,
   0.8788596,
   1,
   0.8769207,
   0.8769207,
   1,
   1,
   1,
   0.8779019,
   1,
   0.8788596,
   1,
   1,
   0.8769207,
   0.8788596,
   0.8748834,
   1,
   1,
   1,
   1,
   0.8628731,
   1,
   1,
   0.8769207,
   1,
   1,
   1,
   1,
   1,
   0.8642361,
   1,
   1,
   0.872739,
   0.872739,
   1,
   1,
   1,
   0.8655584,
   1,
   1,
   1,
   1,
   1,
   1,
   0.872739,
   1,
   0.8655584,
   1,
   1,
   1,
   0.8692998,
   1,
   1,
   1,
   0.8692998,
   1,
   1,
   0.8692998,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.8628731,
   1,
   1,
   0.8585167,
   1,
   1,
   0.8464258,
   1,
   0.8553641,
   1,
   1,
   1,
   1,
   1};
   Double_t pull_h_B2JpsimmK_binned_pdf_run1_Norm_B_JCMass__fehx3002[520] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_B2JpsimmK_binned_pdf_run1_Norm_B_JCMass__fehy3002[520] = {
   1.059631,
   1.056761,
   1.057672,
   1.056761,
   1.056235,
   1.056496,
   1.057211,
   1.058239,
   1.058335,
   1,
   1.05694,
   1,
   1,
   1.05685,
   1.05685,
   1,
   1.055472,
   1.058048,
   1.058432,
   1.056761,
   1,
   1.057211,
   1.056322,
   1.055892,
   1.055977,
   1,
   1.05712,
   1,
   1.055639,
   1,
   1.055977,
   1,
   1.054345,
   1,
   1,
   1,
   1,
   1,
   1.053209,
   1,
   1.052632,
   1.05242,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.0471,
   1,
   1,
   1,
   1.044434,
   1,
   1.042772,
   1.040775,
   1.040382,
   1,
   1.038801,
   1.036548,
   1.035125,
   1.033874,
   1.033685,
   1.032748,
   1.030455,
   1.028995,
   1.027778,
   1.02592,
   1.024362,
   1.022915,
   1,
   1.020609,
   1,
   1.017852,
   1,
   1.015343,
   1,
   1,
   1,
   1,
   1.010505,
   1.009759,
   1,
   1,
   1,
   1,
   1.006952,
   1.006562,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.005129,
   1.005259,
   1.005405,
   1.005592,
   1.00582,
   1.00611,
   1.006487,
   1.00682,
   1.007292,
   1,
   1.008368,
   1,
   1.009647,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.029717,
   1.030248,
   1.031478,
   1.032324,
   1.031837,
   1.032748,
   1.032341,
   1.033647,
   1.034625,
   1.034204,
   1.03481,
   1.034263,
   1.035493,
   1.034145,
   1.035318,
   1.036596,
   1.036962,
   1,
   1,
   1,
   1,
   1,
   1,
   1.039357,
   1,
   1.040447,
   1,
   1,
   1,
   1,
   1.043042,
   1.043519,
   1.043599,
   1,
   1.045409,
   1.046111,
   1,
   1.046647,
   1,
   1.04843,
   1.047939,
   1.049519,
   1.049052,
   1.048937,
   1,
   1.050748,
   1,
   1.051799,
   1.052561,
   1.052632,
   1.054112,
   1.054189,
   1,
   1.05474,
   1.055892,
   1,
   1,
   1.057394,
   1.058529,
   1.059122,
   1,
   1.059942,
   1.059942,
   1,
   1,
   1.061687,
   1.060796,
   1,
   1.061349,
   1.058048,
   1.059838,
   1,
   1,
   1.064745,
   1,
   1.065961,
   1.066667,
   1.062265,
   1,
   1.067395,
   1.067101,
   1.068926,
   1.065685,
   1,
   1,
   1,
   1.067995,
   1,
   1.070565,
   1,
   1,
   1,
   1,
   1,
   1.073637,
   1.074221,
   1,
   1,
   1,
   1,
   1,
   1.075227,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.078043,
   1,
   1,
   1,
   1,
   1,
   1,
   1.076061,
   1,
   1.081978,
   1,
   1,
   1,
   1,
   1,
   1,
   1.082244,
   1.083057,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.083612,
   1,
   1,
   1,
   1,
   1,
   1.088162,
   1,
   1,
   1.084757,
   1,
   1.090199,
   1,
   1,
   1,
   1,
   1,
   1.08985,
   1,
   1.089163,
   1,
   1.091271,
   1,
   1.091271,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.095968,
   1,
   1,
   1,
   1.100966,
   1,
   1,
   1.102984,
   1,
   1.1,
   1,
   1,
   1,
   1.098147,
   1,
   1,
   1,
   1,
   1.100966,
   1,
   1,
   1,
   1,
   1,
   1.100966,
   1.102984,
   1,
   1,
   1,
   1,
   1.10631,
   1,
   1,
   1.108063,
   1,
   1,
   1,
   1,
   1.111184,
   1,
   1,
   1.111184,
   1,
   1.110538,
   1,
   1,
   1.112509,
   1,
   1,
   1,
   1.110538,
   1,
   1.108063,
   1.114586,
   1.10928,
   1.115305,
   1,
   1.111841,
   1.113881,
   1,
   1,
   1.113189,
   1,
   1.111841,
   1,
   1.107469,
   1,
   1.116781,
   1.113881,
   1,
   1.114586,
   1,
   1.107469,
   1,
   1.111184,
   1,
   1.116781,
   1.111841,
   1,
   1,
   1,
   1.120732,
   1.11991,
   1,
   1,
   1,
   1.116036,
   1.115305,
   1.116781,
   1.118315,
   1.122426,
   1.116781,
   1,
   1.115305,
   1.119105,
   1,
   1.12157,
   1,
   1.124191,
   1,
   1.120732,
   1,
   1.123299,
   1,
   1,
   1.122426,
   1.125103,
   1,
   1.12796,
   1.116036,
   1,
   1,
   1,
   1.123299,
   1.126986,
   1.120732,
   1.124191,
   1.11991,
   1,
   1,
   1,
   1,
   1.131018,
   1,
   1,
   1.126986,
   1.131018,
   1.120732,
   1,
   1.11991,
   1,
   1.123299,
   1.13545,
   1,
   1,
   1,
   1.132086,
   1.123299,
   1.13545,
   1.132086,
   1,
   1.123299,
   1.128956,
   1,
   1.132086,
   1.13318,
   1.13318,
   1.126034,
   1.136629,
   1,
   1.125103,
   1.129975,
   1,
   1,
   1.140354,
   1.122426,
   1.124191,
   1,
   1.12157,
   1.129975,
   1.131018,
   1.13318,
   1.132086,
   1.137838,
   1,
   1.134301,
   1,
   1.140354,
   1.140354,
   1.144394,
   1,
   1.139079,
   1.137838,
   1.129975,
   1,
   1.131018,
   1.148794,
   1,
   1.128956,
   1.137838,
   1.132086,
   1.145818,
   1.137838,
   1.134301,
   1.13318,
   1.151956,
   1.147284,
   1,
   1.12796,
   1.137838,
   1,
   1.157091,
   1.155324,
   1,
   1.136629,
   1,
   1.157091,
   1.12157,
   1.13318,
   1.144394,
   1.153613};
   grae = new TGraphAsymmErrors(520,pull_h_B2JpsimmK_binned_pdf_run1_Norm_B_JCMass__fx3002,pull_h_B2JpsimmK_binned_pdf_run1_Norm_B_JCMass__fy3002,pull_h_B2JpsimmK_binned_pdf_run1_Norm_B_JCMass__felx3002,pull_h_B2JpsimmK_binned_pdf_run1_Norm_B_JCMass__fehx3002,pull_h_B2JpsimmK_binned_pdf_run1_Norm_B_JCMass__fely3002,pull_h_B2JpsimmK_binned_pdf_run1_Norm_B_JCMass__fehy3002);
   grae->SetName("pull_h_B2JpsimmK_binned_pdf_run1_Norm_B_JCMass_");
   grae->SetTitle("Pull of Histogram of B2JpsimmK_binned_plot__B_JCMass and Projection of pdf_run1");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002 = new TH1F("Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002","Pull of Histogram of B2JpsimmK_binned_plot__B_JCMass and Projection of pdf_run1",520,5128.6,5751.4);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->SetMinimum(-6.951863);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->SetMaximum(5.765775);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->SetDirectory(0);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->SetStats(0);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->SetLineWidth(2);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->SetMarkerStyle(20);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->GetXaxis()->SetNdivisions(505);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->GetXaxis()->SetLabelFont(132);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->GetXaxis()->SetLabelSize(0.05);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->GetXaxis()->SetTitleSize(0.06);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->GetXaxis()->SetTitleOffset(1.05);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->GetXaxis()->SetTitleFont(132);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->GetYaxis()->SetLabelFont(132);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->GetYaxis()->SetLabelSize(0.05);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->GetYaxis()->SetTitleSize(0.06);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->GetYaxis()->SetTitleOffset(1.15);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->GetYaxis()->SetTitleFont(132);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->GetZaxis()->SetLabelFont(132);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->GetZaxis()->SetLabelSize(0.06);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->GetZaxis()->SetTitleSize(0.072);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_pull_h_B2JpsimmK_binned_pdf_run1_NormoBB_JCMasscB3002);
   
   grae->Draw("x0 b");
   
   TH1D *frame_597bc80__4 = new TH1D("frame_597bc80__4","A RooPlot of \"B_JCMass\"",520,5180,5700);
   frame_597bc80__4->SetMinimum(-5);
   frame_597bc80__4->SetMaximum(5);
   frame_597bc80__4->SetDirectory(0);
   frame_597bc80__4->SetStats(0);
   frame_597bc80__4->SetLineWidth(2);
   frame_597bc80__4->SetMarkerStyle(20);
   frame_597bc80__4->GetXaxis()->SetTitle("#it{m}_{#it{J}/#it{#psiK}^{+}} [MeV/#it{c}^{2}]");
   frame_597bc80__4->GetXaxis()->SetNdivisions(505);
   frame_597bc80__4->GetXaxis()->SetLabelFont(132);
   frame_597bc80__4->GetXaxis()->SetLabelSize(0.05);
   frame_597bc80__4->GetXaxis()->SetTitleSize(0.06);
   frame_597bc80__4->GetXaxis()->SetTitleOffset(1.05);
   frame_597bc80__4->GetXaxis()->SetTitleFont(132);
   frame_597bc80__4->GetYaxis()->SetTitle("Pull");
   frame_597bc80__4->GetYaxis()->SetNdivisions(502);
   frame_597bc80__4->GetYaxis()->SetLabelFont(132);
   frame_597bc80__4->GetYaxis()->SetLabelSize(0.05);
   frame_597bc80__4->GetYaxis()->SetTitleSize(0.06);
   frame_597bc80__4->GetYaxis()->SetTickLength(0.08);
   frame_597bc80__4->GetYaxis()->SetTitleOffset(1.15);
   frame_597bc80__4->GetYaxis()->SetTitleFont(132);
   frame_597bc80__4->GetZaxis()->SetLabelFont(132);
   frame_597bc80__4->GetZaxis()->SetLabelSize(0.06);
   frame_597bc80__4->GetZaxis()->SetTitleSize(0.072);
   frame_597bc80__4->GetZaxis()->SetTitleOffset(1.2);
   frame_597bc80__4->GetZaxis()->SetTitleFont(132);
   frame_597bc80__4->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.55,0.415,0.90,0.90,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h_B2JpsimmK_binned","Data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pdf_run1_Norm_B_JCMass_","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pdf_run1_Norm_B_JCMass__Comp_combi_pdf_run1_","Combinatorial","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pdf_run1_Norm_B_JCMass__Comp_misid_pdf_run1_","#it{B}^{+}#rightarrow #it{J}/#it{#psi#pi}^{+}","l");

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pdf_run1_Norm_B_JCMass__Comp_signa_pdf_run1_","#it{B}^{+}#rightarrow #it{J}/#it{#psiK}^{+}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   pad->Modified();
   canv01->cd();
   
   TPaveText *pt = new TPaveText(0.35,0.80,0.45,0.90,"NBNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.07);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

// ------------>Primitives in pad: p2
   TPad *p2 = new TPad("p2", "p2Y",0,0,1,1);
   p2->Draw();
   p2->cd();
   p2->Range(5078.125,-20,5890.625,79.99998);
   p2->SetFillColor(0);
   p2->SetFillStyle(4000);
   p2->SetBorderMode(0);
   p2->SetBorderSize(2);
   p2->SetTickx(1);
   p2->SetTicky(1);
   p2->SetLeftMargin(0.15);
   p2->SetRightMargin(0.05);
   p2->SetTopMargin(0.75);
   p2->SetBottomMargin(0.15);
   p2->SetFrameLineWidth(2);
   p2->SetFrameBorderMode(0);
   p2->SetFrameLineWidth(2);
   p2->SetFrameBorderMode(0);
   p2->Modified();

   canv01->cd();
   canv01->Modified();
   canv01->cd();
   canv01->SetSelected(canv01);
   pt->Draw();
   canv01->SaveAs("Fig2right.pdf");
   canv01->SaveAs("Fig2right.eps");
   canv01->SaveAs("Fig2right.png");

}


==> figs/Fig3left.C <==
void Fig6left()
{
   gROOT->ProcessLine(".x lhcbStyle.C");
//=========Macro generated from canvas: canvas/ccanvas
//=========  (Wed Apr  5 15:05:04 2017) by ROOT version6.06/02
   TCanvas *canvas = new TCanvas("canvas", "ccanvas",0,23,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas->SetHighLightColor(2);
   canvas->Range(0,0,1,1);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.05);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);

// ------------>Primitives in pad: p2
   TPad *p2 = new TPad("p2", "p2Y",0,0,1,0.25);
   p2->cd();
   p2->Range(4707.5,-9.38785,5857.5,3.696262);
   p2->SetFillColor(0);
   p2->SetFillStyle(4000);
   p2->SetBorderMode(0);
   p2->SetBorderSize(0);
   p2->SetTickx(1);
   p2->SetTicky(1);
   p2->SetLeftMargin(0.15);
   p2->SetRightMargin(0.05);
   p2->SetTopMargin(0.015);
   p2->SetBottomMargin(0.45);
   p2->SetFrameLineWidth(2);
   p2->SetFrameBorderMode(0);
   p2->SetFrameLineWidth(2);
   p2->SetFrameBorderMode(0);
   
   TH1D *frame_cc9c1c0__1 = new TH1D("frame_cc9c1c0__1","",92,4880,5800);
   frame_cc9c1c0__1->SetBinContent(1,3.317939);
   frame_cc9c1c0__1->SetMinimum(-3.5);
   frame_cc9c1c0__1->SetMaximum(3.5);
   frame_cc9c1c0__1->SetEntries(1);
   frame_cc9c1c0__1->SetDirectory(0);
   frame_cc9c1c0__1->SetStats(0);
   frame_cc9c1c0__1->SetFillStyle(0);
   frame_cc9c1c0__1->SetLineWidth(2);
   frame_cc9c1c0__1->SetMarkerStyle(20);
   frame_cc9c1c0__1->GetXaxis()->SetTitle("#it{m}_{#it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}} (MeV/#it{c}^{2})");
   frame_cc9c1c0__1->GetXaxis()->SetNdivisions(505);
   frame_cc9c1c0__1->GetXaxis()->SetLabelFont(132);
   frame_cc9c1c0__1->GetXaxis()->SetLabelOffset(0.012);
   frame_cc9c1c0__1->GetXaxis()->SetLabelSize(0.2);
   frame_cc9c1c0__1->GetXaxis()->SetTitleSize(0.2);
   frame_cc9c1c0__1->GetXaxis()->SetTitleFont(132);
   frame_cc9c1c0__1->GetYaxis()->SetNdivisions(205);
   frame_cc9c1c0__1->GetYaxis()->SetLabelFont(132);
   frame_cc9c1c0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_cc9c1c0__1->GetYaxis()->SetLabelSize(0.2);
   frame_cc9c1c0__1->GetYaxis()->SetTitleSize(0.2);
   frame_cc9c1c0__1->GetYaxis()->SetTitleOffset(1.4);
   frame_cc9c1c0__1->GetYaxis()->SetTitleFont(132);
   frame_cc9c1c0__1->GetZaxis()->SetLabelFont(132);
   frame_cc9c1c0__1->GetZaxis()->SetLabelSize(0.06);
   frame_cc9c1c0__1->GetZaxis()->SetTitleSize(0.072);
   frame_cc9c1c0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_cc9c1c0__1->GetZaxis()->SetTitleFont(132);
   //frame_cc9c1c0__1->Draw("FUNC");
   
   Double_t pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_Norm_fx3001[92] = {
   4885,
   4895,
   4905,
   4915,
   4925,
   4935,
   4945,
   4955,
   4965,
   4975,
   4985,
   4995,
   5005,
   5015,
   5025,
   5035,
   5045,
   5055,
   5065,
   5075,
   5085,
   5095,
   5105,
   5115,
   5125,
   5135,
   5145,
   5155,
   5165,
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695,
   5705,
   5715,
   5725,
   5735,
   5745,
   5755,
   5765,
   5775,
   5785,
   5795};
   Double_t pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_Norm_fy3001[92] = {
   -1.257797,
   -1.354513,
   0.3436232,
   -0.9175629,
   -0.6738791,
   -1.356424,
   -0.702731,
   -0.5387553,
   -1.114562,
   1.183721,
   0.820491,
   -0.9946318,
   1.9127,
   0.529926,
   0.6557015,
   0.9374955,
   0.08365508,
   -0.8441748,
   0.2061324,
   0.9144897,
   0.3183785,
   0.09443001,
   -0.3104224,
   0.7213127,
   0.6385313,
   -1.274476,
   -0.2989105,
   1.299036,
   -1.303174,
   1.886138,
   0.1532857,
   -2.187194,
   1.461266,
   0.08472452,
   -0.5286308,
   -0.5708241,
   -1.03245,
   0.5459595,
   0.2296977,
   0.3200093,
   0.07927344,
   0.3460782,
   -0.9630619,
   1.240359,
   0.7309888,
   -1.022694,
   -0.6316326,
   -1.837341,
   0.6137161,
   1.992689,
   -0.4349499,
   -1.440971,
   0.8439947,
   -0.224275,
   0.749432,
   1.068293,
   -0.4875915,
   -0.69812,
   -2.512308,
   -1.294442,
   0.1885477,
   -0.2006975,
   0,
   0,
   0.9279109,
   0.5609206,
   0.6278622,
   0.6505209,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.9140235,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.9790602};
   Double_t pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_Norm_felx3001[92] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_Norm_fely3001[92] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0,
   1,
   1,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1};
   Double_t pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_Norm_fehx3001[92] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_Norm_fehy3001[92] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0,
   1,
   1,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(92,pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_Norm_fx3001,pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_Norm_fy3001,pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_Norm_felx3001,pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_Norm_fehx3001,pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_Norm_fely3001,pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_Norm_fehy3001);
   grae->SetName("pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_Norm");
   grae->SetTitle("Pull of Histogram of B_d_mass_plot__B_s0_M and Projection of CB for B_{s}");
   grae->SetFillColor(39);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001 = new TH1F("Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001","Pull of Histogram of B_d_mass_plot__B_s0_M and Projection of CB for B_{s}",100,4794,5886);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->SetMinimum(-4.162808);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->SetMaximum(3.643189);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->SetDirectory(0);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->SetStats(0);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->SetLineWidth(2);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->SetMarkerStyle(20);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetXaxis()->SetNdivisions(505);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetXaxis()->SetLabelFont(132);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetXaxis()->SetLabelOffset(0.012);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetXaxis()->SetLabelSize(0.06);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetXaxis()->SetTitleSize(0.072);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetXaxis()->SetTitleFont(132);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetYaxis()->SetTitle("Pull");
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetYaxis()->SetLabelFont(132);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetYaxis()->SetLabelSize(0.06);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetYaxis()->SetTitleSize(0.072);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetYaxis()->SetTitleFont(132);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetZaxis()->SetLabelFont(132);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetZaxis()->SetLabelSize(0.06);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetZaxis()->SetTitleSize(0.072);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB3001);
   
   //grae->Draw("3l");
   
   TH1D *frame_cc9c1c0__2 = new TH1D("frame_cc9c1c0__2","",92,4880,5800);
   frame_cc9c1c0__2->SetBinContent(1,3.317939);
   frame_cc9c1c0__2->SetMinimum(-3.5);
   frame_cc9c1c0__2->SetMaximum(3.5);
   frame_cc9c1c0__2->SetEntries(1);
   frame_cc9c1c0__2->SetDirectory(0);
   frame_cc9c1c0__2->SetStats(0);
   frame_cc9c1c0__2->SetFillStyle(0);
   frame_cc9c1c0__2->SetLineWidth(2);
   frame_cc9c1c0__2->SetMarkerStyle(20);
   frame_cc9c1c0__2->GetXaxis()->SetTitle("#it{m}_{#it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}} (MeV/#it{c}^{2})");
   frame_cc9c1c0__2->GetXaxis()->SetNdivisions(505);
   frame_cc9c1c0__2->GetXaxis()->SetLabelFont(132);
   frame_cc9c1c0__2->GetXaxis()->SetLabelOffset(0.012);
   frame_cc9c1c0__2->GetXaxis()->SetLabelSize(0.2);
   frame_cc9c1c0__2->GetXaxis()->SetTitleSize(0.2);
   frame_cc9c1c0__2->GetXaxis()->SetTitleFont(132);
   frame_cc9c1c0__2->GetYaxis()->SetNdivisions(205);
   frame_cc9c1c0__2->GetYaxis()->SetLabelFont(132);
   frame_cc9c1c0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_cc9c1c0__2->GetYaxis()->SetLabelSize(0.2);
   frame_cc9c1c0__2->GetYaxis()->SetTitleSize(0.2);
   frame_cc9c1c0__2->GetYaxis()->SetTitleOffset(1.4);
   frame_cc9c1c0__2->GetYaxis()->SetTitleFont(132);
   frame_cc9c1c0__2->GetZaxis()->SetLabelFont(132);
   frame_cc9c1c0__2->GetZaxis()->SetLabelSize(0.06);
   frame_cc9c1c0__2->GetZaxis()->SetTitleSize(0.072);
   frame_cc9c1c0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_cc9c1c0__2->GetZaxis()->SetTitleFont(132);
   frame_cc9c1c0__2->Draw("AXISSAME");
   p2->Modified();
   canvas->cd();
  
// ------------>Primitives in pad: p1
   TPad *p1 = new TPad("p1", "p1",0,0,1,1);
   p1->Draw();
   p1->cd();
   p1->Range(4707.5,-270.1657,5857.5,4080.685);
   p1->SetFillColor(0);
   p1->SetBorderMode(0);
   p1->SetBorderSize(0);
   p1->SetTickx(1);
   p1->SetTicky(1);
   p1->SetLeftMargin(0.15);
   p1->SetRightMargin(0.05);
   p1->SetTopMargin(0.08);
   p1->SetBottomMargin(0.15);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   
   TH1D *frame_b4b3f60__3 = new TH1D("frame_b4b3f60__3","A RooPlot of \"#it{m}_{#it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}}\"",92,4880,5800);
   frame_b4b3f60__3->SetBinContent(1,3732.617);
   frame_b4b3f60__3->SetMinimum(0); //-174.447);
   frame_b4b3f60__3->SetMaximum(3732.617);
   frame_b4b3f60__3->SetEntries(2);
   frame_b4b3f60__3->SetDirectory(0);
   frame_b4b3f60__3->SetStats(0);
   frame_b4b3f60__3->SetLineWidth(2);
   frame_b4b3f60__3->SetMarkerStyle(20);
   frame_b4b3f60__3->GetXaxis()->SetTitle("#it{m}_{#it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}} [MeV/#font[12]{c}^{2}]");
   frame_b4b3f60__3->GetXaxis()->SetNdivisions(505);
   frame_b4b3f60__3->GetXaxis()->SetLabelFont(132);
   frame_b4b3f60__3->GetXaxis()->SetLabelOffset(0.012);
   frame_b4b3f60__3->GetXaxis()->SetLabelSize(0.07);
   frame_b4b3f60__3->GetXaxis()->SetTitleSize(0.06); //here!!
   frame_b4b3f60__3->GetXaxis()->SetTitleOffset(1.1); //here!!
   frame_b4b3f60__3->GetXaxis()->SetTitleFont(132);
   frame_b4b3f60__3->GetYaxis()->SetTitle("Candidates / ( 10 MeV/#it{c}^{2} )");
   frame_b4b3f60__3->GetYaxis()->SetNoExponent();
   frame_b4b3f60__3->GetYaxis()->SetLabelFont(132);
   frame_b4b3f60__3->GetYaxis()->SetLabelOffset(0.01);
   frame_b4b3f60__3->GetYaxis()->SetLabelSize(0.07);
   frame_b4b3f60__3->GetYaxis()->SetTitleSize(0.06); //here!!
   frame_b4b3f60__3->GetYaxis()->SetTitleOffset(1.3); //here!!
   frame_b4b3f60__3->GetYaxis()->SetTitleFont(132);
   frame_b4b3f60__3->GetZaxis()->SetLabelFont(132);
   frame_b4b3f60__3->GetZaxis()->SetLabelSize(0.06);
   frame_b4b3f60__3->GetZaxis()->SetTitleSize(0.072);
   frame_b4b3f60__3->GetZaxis()->SetTitleOffset(1.2);
   frame_b4b3f60__3->GetZaxis()->SetTitleFont(132);
   frame_b4b3f60__3->Draw("FUNC");
   

   TPaveText *pt = new TPaveText(0.65, 0.75, 0.9, 0.85,"NBNDC");
   pt->SetFillColor(kWhite);
   pt->SetTextFont(132);
   //pt->SetFillStyle(4000);
   pt->SetMargin(0);
   pt->AddText("LHCb Simulation");
   pt->Draw("same");

   Double_t h_B_d_mass_fx3002[92] = {
   4885,
   4895,
   4905,
   4915,
   4925,
   4935,
   4945,
   4955,
   4965,
   4975,
   4985,
   4995,
   5005,
   5015,
   5025,
   5035,
   5045,
   5055,
   5065,
   5075,
   5085,
   5095,
   5105,
   5115,
   5125,
   5135,
   5145,
   5155,
   5165,
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695,
   5705,
   5715,
   5725,
   5735,
   5745,
   5755,
   5765,
   5775,
   5785,
   5795};
   Double_t h_B_d_mass_fy3002[92] = {
   81.96825,
   84.84121,
   102.6935,
   96.13485,
   102.587,
   101.4015,
   111.9461,
   118.7532,
   119.2318,
   148.3724,
   151.3276,
   139.4662,
   179.562,
   171.5879,
   182.0752,
   195.283,
   195.2831,
   195.2437,
   220.1362,
   242.9621,
   249.2504,
   261.788,
   273.0266,
   307.123,
   326.7412,
   319.4289,
   359.2392,
   414.8529,
   399.9519,
   493.4725,
   498.368,
   496.1849,
   619.1649,
   644.703,
   693.8375,
   764.6259,
   835.7073,
   973.5768,
   1078.448,
   1214.851,
   1361.951,
   1559.871,
   1740.882,
   2105.176,
   2433.444,
   2790.547,
   3345.219,
   3437.511,
   3089.815,
   2276.894,
   1291.701,
   611.738,
   274.3572,
   86.80753,
   34.42621,
   19.05504,
   6.715558,
   3.472893,
   0.8255923,
   0.8515921,
   1.591534,
   0.8394045,
   0,
   0,
   1.361654,
   0.8413843,
   0.8074763,
   0.7086061,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.5341093,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.7448479};
   Double_t h_B_d_mass_felx3002[92] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_B_d_mass_fely3002[92] = {
   7.886408,
   7.999154,
   8.736745,
   8.518745,
   8.738637,
   8.761971,
   9.194351,
   9.487904,
   9.381832,
   10.52771,
   10.6768,
   10.28834,
   11.61224,
   11.34935,
   11.67057,
   12.07535,
   12.18198,
   12.04141,
   12.84522,
   13.50976,
   13.71024,
   14.0798,
   14.35819,
   15.2234,
   15.81437,
   15.53705,
   16.5579,
   17.70695,
   17.38787,
   19.37115,
   19.49079,
   19.39764,
   21.71544,
   22.20268,
   22.95934,
   24.07146,
   25.30569,
   27.27621,
   28.73332,
   30.5285,
   32.21377,
   34.52247,
   36.53884,
   40.15024,
   43.29557,
   46.29271,
   50.77486,
   51.42866,
   48.82419,
   41.79499,
   31.45657,
   21.57717,
   14.36983,
   8.045368,
   5.082123,
   3.763281,
   2.244203,
   1.569238,
   0.8255923,
   0.8515921,
   1.131475,
   0.8394045,
   0,
   0,
   0.9705449,
   0.8413843,
   0.8074763,
   0.7086061,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.5341093,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.7448479};
   Double_t h_B_d_mass_fehx3002[92] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_B_d_mass_fehy3002[92] = {
   7.886408,
   7.999154,
   8.736745,
   8.518745,
   8.738637,
   8.761971,
   9.194351,
   9.487904,
   9.381832,
   10.52771,
   10.6768,
   10.28834,
   11.61224,
   11.34935,
   11.67057,
   12.07535,
   12.18198,
   12.04141,
   12.84522,
   13.50976,
   13.71024,
   14.0798,
   14.35819,
   15.2234,
   15.81437,
   15.53705,
   16.5579,
   17.70695,
   17.38787,
   19.37115,
   19.49079,
   19.39764,
   21.71544,
   22.20268,
   22.95934,
   24.07146,
   25.30569,
   27.27621,
   28.73332,
   30.5285,
   32.21377,
   34.52247,
   36.53884,
   40.15024,
   43.29557,
   46.29271,
   50.77486,
   51.42866,
   48.82419,
   41.79499,
   31.45657,
   21.57717,
   14.36983,
   8.045368,
   5.082123,
   3.763281,
   2.244203,
   1.569238,
   0.8255923,
   0.8515921,
   1.131475,
   0.8394045,
   0,
   0,
   0.9705449,
   0.8413843,
   0.8074763,
   0.7086061,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.5341093,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.7448479};
   grae = new TGraphAsymmErrors(92,h_B_d_mass_fx3002,h_B_d_mass_fy3002,h_B_d_mass_felx3002,h_B_d_mass_fehx3002,h_B_d_mass_fely3002,h_B_d_mass_fehy3002);
   grae->SetName("h_B_d_mass");
   grae->SetTitle("Histogram of B_d_mass_plot__B_s0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_B_d_mass3002 = new TH1F("Graph_h_B_d_mass3002","Histogram of B_d_mass_plot__B_s0_M",100,4788,5892);
   Graph_h_B_d_mass3002->SetMinimum(0); //-348.894);
   Graph_h_B_d_mass3002->SetMaximum(3837.834);
   Graph_h_B_d_mass3002->SetDirectory(0);
   Graph_h_B_d_mass3002->SetStats(0);
   Graph_h_B_d_mass3002->SetLineWidth(2);
   Graph_h_B_d_mass3002->SetMarkerStyle(20);
   Graph_h_B_d_mass3002->GetXaxis()->SetTitle("#it{m}_{#it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}} (MeV/#it{c}^{2})");
   Graph_h_B_d_mass3002->GetXaxis()->SetNdivisions(505);
   Graph_h_B_d_mass3002->GetXaxis()->SetLabelFont(132);
   Graph_h_B_d_mass3002->GetXaxis()->SetLabelOffset(0.012);
   Graph_h_B_d_mass3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_B_d_mass3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_B_d_mass3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_B_d_mass3002->GetXaxis()->SetTitleFont(132);
   Graph_h_B_d_mass3002->GetYaxis()->SetLabelFont(132);
   Graph_h_B_d_mass3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_B_d_mass3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_B_d_mass3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_B_d_mass3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_B_d_mass3002->GetYaxis()->SetTitleFont(132);
   Graph_h_B_d_mass3002->GetZaxis()->SetLabelFont(132);
   Graph_h_B_d_mass3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_B_d_mass3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_B_d_mass3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_B_d_mass3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_B_d_mass3002);
   
   grae->Draw("p");
   
   Double_t cbBs_BDTfullBDT_Brem0_Norm_fx1[134] = {
   4870,
   4870,
   4880,
   4890,
   4900,
   4910,
   4920,
   4930,
   4940,
   4950,
   4960,
   4970,
   4980,
   4990,
   5000,
   5010,
   5020,
   5030,
   5040,
   5050,
   5060,
   5070,
   5080,
   5090,
   5100,
   5110,
   5120,
   5130,
   5140,
   5150,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5337.5,
   5340,
   5342.5,
   5343.75,
   5345,
   5346.25,
   5347.5,
   5348.75,
   5350,
   5351.25,
   5352.5,
   5353.75,
   5355,
   5356.25,
   5357.5,
   5358.75,
   5360,
   5361.25,
   5362.5,
   5365,
   5367.5,
   5370,
   5380,
   5382.5,
   5385,
   5387.5,
   5390,
   5392.5,
   5395,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5420,
   5425,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5710,
   5720,
   5730,
   5740,
   5750,
   5760,
   5770,
   5780,
   5790,
   5800,
   5800,
   5810,
   5810};
   Double_t cbBs_BDTfullBDT_Brem0_Norm_fy1[134] = {
   0,
   90.04811,
   90.04811,
   93.72741,
   97.62494,
   101.7578,
   106.1448,
   110.8067,
   115.7662,
   121.0484,
   126.6813,
   132.6956,
   139.1255,
   146.0093,
   153.3893,
   161.3132,
   169.834,
   179.0116,
   188.9132,
   199.6149,
   211.2026,
   223.7742,
   237.4409,
   252.3299,
   268.5871,
   286.3804,
   305.9039,
   327.3825,
   351.0785,
   377.2986,
   406.4034,
   438.8192,
   475.0525,
   515.7083,
   561.5144,
   613.3513,
   672.2925,
   739.6566,
   817.0763,
   906.592,
   1010.778,
   1132.918,
   1277.246,
   1359.397,
   1449.298,
   1547.924,
   1656.408,
   1776.071,
   1908.455,
   2055.375,
   2218.973,
   2401.796,
   2606.883,
   2837.89,
   2964.46,
   3099.238,
   3242.929,
   3314.263,
   3377.29,
   3431.404,
   3476.144,
   3511.122,
   3536.034,
   3550.66,
   3554.874,
   3548.636,
   3532.003,
   3505.121,
   3468.224,
   3421.635,
   3365.754,
   3301.06,
   3228.098,
   3059.851,
   2866.441,
   2653.84,
   1733.379,
   1513.112,
   1305.383,
   1112.996,
   937.8615,
   781.0393,
   642.8301,
   522.888,
   420.3492,
   333.965,
   262.2291,
   203.4932,
   156.066,
   118.292,
   88.6119,
   49.90259,
   30.6175,
   20.09405,
   9.975454,
   5.644171,
   3.492648,
   2.306821,
   1.601037,
   1.155358,
   0.8603838,
   0.6575432,
   0.5135614,
   0.4085872,
   0.3302818,
   0.2707032,
   0.2245829,
   0.1883335,
   0.159455,
   0.1361691,
   0.117188,
   0.1015633,
   0.08858645,
   0.07772074,
   0.06855473,
   0.06076942,
   0.05411493,
   0.04839367,
   0.043448,
   0.03915114,
   0.03540035,
   0.03211177,
   0.02921653,
   0.02665767,
   0.02438784,
   0.02236747,
   0.02056329,
   0.01894721,
   0.01749541,
   0.01618758,
   0.01500636,
   0.01500636,
   0.01500636,
   0};
   TGraph *graph = new TGraph(134,cbBs_BDTfullBDT_Brem0_Norm_fx1,cbBs_BDTfullBDT_Brem0_Norm_fy1);
   graph->SetName("cbBs_BDTfullBDT_Brem0_Norm");
   graph->SetTitle("Projection of CB for B_{s}");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1 = new TH1F("Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1","Projection of CB for B_{s}",134,4776,5904);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->SetMinimum(0);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->SetMaximum(3910.361);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->SetDirectory(0);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->SetStats(0);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->SetLineWidth(2);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->SetMarkerStyle(20);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetXaxis()->SetNdivisions(505);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetXaxis()->SetLabelFont(132);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetXaxis()->SetLabelOffset(0.012);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetXaxis()->SetLabelSize(0.06);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetXaxis()->SetTitleSize(0.072);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetXaxis()->SetTitleFont(132);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetYaxis()->SetLabelFont(132);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetYaxis()->SetLabelSize(0.06);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetYaxis()->SetTitleSize(0.072);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetYaxis()->SetTitleFont(132);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetZaxis()->SetLabelFont(132);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetZaxis()->SetLabelSize(0.06);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetZaxis()->SetTitleSize(0.072);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_cbBs_BDTfullBDT_Brem0_NormoBB_s0_McB1);
   
   graph->Draw("l");
   grae->Draw("p");

   TH1D *frame_b4b3f60__4 = new TH1D("frame_b4b3f60__4","A RooPlot of \"#it{m}_{#it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}}\"",92,4880,5800);
   frame_b4b3f60__4->SetBinContent(1,3732.617);
   frame_b4b3f60__4->SetMinimum(0); //-174.447);
   frame_b4b3f60__4->SetMaximum(3732.617);
   frame_b4b3f60__4->SetEntries(2);
   frame_b4b3f60__4->SetDirectory(0);
   frame_b4b3f60__4->SetStats(0);
   frame_b4b3f60__4->SetLineWidth(2);
   frame_b4b3f60__4->SetMarkerStyle(20);
   frame_b4b3f60__4->GetXaxis()->SetTitle("#it{m}_{#it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}} (MeV/#it{c}^{2})");
   frame_b4b3f60__4->GetXaxis()->SetNdivisions(505);
   frame_b4b3f60__4->GetXaxis()->SetLabelFont(132);
   frame_b4b3f60__4->GetXaxis()->SetLabelOffset(0.012);
   frame_b4b3f60__4->GetXaxis()->SetLabelSize(0.07);
   frame_b4b3f60__4->GetXaxis()->SetTitleSize(0.07);
   frame_b4b3f60__4->GetXaxis()->SetTitleOffset(0.95);
   frame_b4b3f60__4->GetXaxis()->SetTitleFont(132);
   frame_b4b3f60__4->GetYaxis()->SetTitle("Events / ( 10 MeV/#it{c}^{2} )");
   frame_b4b3f60__4->GetYaxis()->SetNoExponent();
   frame_b4b3f60__4->GetYaxis()->SetLabelFont(132);
   frame_b4b3f60__4->GetYaxis()->SetLabelOffset(0.01);
   frame_b4b3f60__4->GetYaxis()->SetLabelSize(0.07);
   frame_b4b3f60__4->GetYaxis()->SetTitleSize(0.07);
   frame_b4b3f60__4->GetYaxis()->SetTitleOffset(1.1);
   frame_b4b3f60__4->GetYaxis()->SetTitleFont(132);
   frame_b4b3f60__4->GetZaxis()->SetLabelFont(132);
   frame_b4b3f60__4->GetZaxis()->SetLabelSize(0.06);
   frame_b4b3f60__4->GetZaxis()->SetTitleSize(0.072);
   frame_b4b3f60__4->GetZaxis()->SetTitleOffset(1.2);
   frame_b4b3f60__4->GetZaxis()->SetTitleFont(132);
   frame_b4b3f60__4->Draw("AXISSAME");
   p1->Modified();
   canvas->cd();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);

   canvas->SaveAs("Fig6left.pdf");
   canvas->SaveAs("Fig6left.eps");
   canvas->SaveAs("Fig6left.png");
}


==> figs/Fig3right.C <==
void Fig6right()
{
   gROOT->ProcessLine(".x lhcbStyle.C");
//=========Macro generated from canvas: canvas/ccanvas
//=========  (Wed Apr  5 15:06:22 2017) by ROOT version6.06/02
   TCanvas *canvas = new TCanvas("canvas", "ccanvas",0,23,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas->SetHighLightColor(2);
   canvas->Range(0,0,1,1);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.05);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p2
   TPad *p2 = new TPad("p2", "p2Y",0,0,1,0.25);
   p2->cd();
   p2->Range(4707.5,-9.38785,5857.5,3.696262);
   p2->SetFillColor(0);
   p2->SetFillStyle(4000);
   p2->SetBorderMode(0);
   p2->SetBorderSize(0);
   p2->SetTickx(1);
   p2->SetTicky(1);
   p2->SetLeftMargin(0.15);
   p2->SetRightMargin(0.05);
   p2->SetTopMargin(0.015);
   p2->SetBottomMargin(0.45);
   p2->SetFrameLineWidth(2);
   p2->SetFrameBorderMode(0);
   p2->SetFrameLineWidth(2);
   p2->SetFrameBorderMode(0);
   
   TH1D *frame_cab7810__5 = new TH1D("frame_cab7810__5","",92,4880,5800);
   frame_cab7810__5->SetBinContent(1,4.240471);
   frame_cab7810__5->SetMinimum(-3.5);
   frame_cab7810__5->SetMaximum(3.5);
   frame_cab7810__5->SetEntries(1);
   frame_cab7810__5->SetDirectory(0);
   frame_cab7810__5->SetStats(0);
   frame_cab7810__5->SetFillStyle(0);
   frame_cab7810__5->SetLineWidth(2);
   frame_cab7810__5->SetMarkerStyle(20);
   frame_cab7810__5->GetXaxis()->SetTitle("#it{m}_{#it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}} (MeV/#it{c}^{2})");
   frame_cab7810__5->GetXaxis()->SetNdivisions(505);
   frame_cab7810__5->GetXaxis()->SetLabelFont(132);
   frame_cab7810__5->GetXaxis()->SetLabelOffset(0.012);
   frame_cab7810__5->GetXaxis()->SetLabelSize(0.2);
   frame_cab7810__5->GetXaxis()->SetTitleSize(0.2);
   frame_cab7810__5->GetXaxis()->SetTitleFont(132);
   frame_cab7810__5->GetYaxis()->SetNdivisions(205);
   frame_cab7810__5->GetYaxis()->SetLabelFont(132);
   frame_cab7810__5->GetYaxis()->SetLabelOffset(0.01);
   frame_cab7810__5->GetYaxis()->SetLabelSize(0.2);
   frame_cab7810__5->GetYaxis()->SetTitleSize(0.2);
   frame_cab7810__5->GetYaxis()->SetTitleOffset(1.4);
   frame_cab7810__5->GetYaxis()->SetTitleFont(132);
   frame_cab7810__5->GetZaxis()->SetLabelFont(132);
   frame_cab7810__5->GetZaxis()->SetLabelSize(0.06);
   frame_cab7810__5->GetZaxis()->SetTitleSize(0.072);
   frame_cab7810__5->GetZaxis()->SetTitleOffset(1.2);
   frame_cab7810__5->GetZaxis()->SetTitleFont(132);
   //frame_cab7810__5->Draw("FUNC");
   
   Double_t pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormB_s0_M_fx3003[92] = {
   4885,
   4895,
   4905,
   4915,
   4925,
   4935,
   4945,
   4955,
   4965,
   4975,
   4985,
   4995,
   5005,
   5015,
   5025,
   5035,
   5045,
   5055,
   5065,
   5075,
   5085,
   5095,
   5105,
   5115,
   5125,
   5135,
   5145,
   5155,
   5165,
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695,
   5705,
   5715,
   5725,
   5735,
   5745,
   5755,
   5765,
   5775,
   5785,
   5795};
   Double_t pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormB_s0_M_fy3003[92] = {
   -0.6676285,
   -0.00788234,
   0.1068513,
   0.9064918,
   1.201815,
   1.326171,
   0.9620296,
   1.380376,
   0.8443761,
   -0.4443159,
   0.4001068,
   1.168934,
   1.62996,
   -1.044042,
   0.4338515,
   1.005031,
   -1.409669,
   -0.3732406,
   0.6639501,
   -1.456176,
   0.1322187,
   -0.6115025,
   -1.581333,
   0.9294535,
   -0.6052238,
   -0.1568121,
   -2.036477,
   -1.448284,
   -1.035451,
   -2.489583,
   -2.320223,
   -0.1785212,
   -2.752918,
   0.4039399,
   0.9803739,
   1.156744,
   -0.7470724,
   1.698878,
   0.2435902,
   2.741283,
   1.5323,
   0.440929,
   0.6855733,
   -1.675887,
   -1.635166,
   -1.049604,
   1.236246,
   0.5224578,
   -0.6879266,
   0.879848,
   0.5680051,
   -3.52979,
   0.3174015,
   1.207227,
   2.149714,
   -0.3505094,
   0.1285079,
   -0.2445783,
   0.2052438,
   -0.5093954,
   -0.1973941,
   -1.081587,
   -1.206677,
   -1.624116,
   1.290461,
   0.3895843,
   -0.2271375,
   -1.393976,
   1.084497,
   0.0597342,
   -0.5313488,
   1.218159,
   0.9361416,
   -0.9302963,
   1.68695,
   0.0865856,
   -0.5051749,
   0.278981,
   -1.185991,
   2.82284,
   -0.3351125,
   -2.731576,
   -0.08642432,
   -0.4226408,
   -1.049391,
   1.000065,
   -0.3392453,
   1.620701,
   0.2139543,
   -0.01451867,
   0.3035516,
   -2.743698};
   Double_t pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormB_s0_M_felx3003[92] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormB_s0_M_fely3003[92] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormB_s0_M_fehx3003[92] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormB_s0_M_fehy3003[92] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(92,pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormB_s0_M_fx3003,pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormB_s0_M_fy3003,pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormB_s0_M_felx3003,pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormB_s0_M_fehx3003,pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormB_s0_M_fely3003,pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormB_s0_M_fehy3003);
   grae->SetName("pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormB_s0_M");
   grae->SetTitle("Pull of Histogram of B_d_mass_plot__B_s0_M and Projection of CB for B_{s}");
   grae->SetFillColor(39);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003 = new TH1F("Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003","Pull of Histogram of B_d_mass_plot__B_s0_M and Projection of CB for B_{s}",100,4794,5886);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->SetMinimum(-5.365053);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->SetMaximum(4.658103);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->SetDirectory(0);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->SetStats(0);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->SetLineWidth(2);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->SetMarkerStyle(20);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetXaxis()->SetNdivisions(505);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetXaxis()->SetLabelFont(132);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetXaxis()->SetLabelOffset(0.012);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetXaxis()->SetLabelSize(0.06);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetXaxis()->SetTitleSize(0.072);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetXaxis()->SetTitleFont(132);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetYaxis()->SetTitle("Pull");
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetYaxis()->SetLabelFont(132);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetYaxis()->SetLabelSize(0.06);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetYaxis()->SetTitleSize(0.072);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetYaxis()->SetTitleFont(132);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetZaxis()->SetLabelFont(132);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetZaxis()->SetLabelSize(0.06);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetZaxis()->SetTitleSize(0.072);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_pull_h_B_d_mass_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB3003);
   
   //grae->Draw("3l");
   
   TH1D *frame_cab7810__6 = new TH1D("frame_cab7810__6","",92,4880,5800);
   frame_cab7810__6->SetBinContent(1,4.240471);
   frame_cab7810__6->SetMinimum(-3.5);
   frame_cab7810__6->SetMaximum(3.5);
   frame_cab7810__6->SetEntries(1);
   frame_cab7810__6->SetDirectory(0);
   frame_cab7810__6->SetStats(0);
   frame_cab7810__6->SetFillStyle(0);
   frame_cab7810__6->SetLineWidth(2);
   frame_cab7810__6->SetMarkerStyle(20);
   frame_cab7810__6->GetXaxis()->SetTitle("#it{m}_{#it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}} (MeV/#it{c}^{2})");
   frame_cab7810__6->GetXaxis()->SetNdivisions(505);
   frame_cab7810__6->GetXaxis()->SetLabelFont(132);
   frame_cab7810__6->GetXaxis()->SetLabelOffset(0.012);
   frame_cab7810__6->GetXaxis()->SetLabelSize(0.2);
   frame_cab7810__6->GetXaxis()->SetTitleSize(0.2);
   frame_cab7810__6->GetXaxis()->SetTitleFont(132);
   frame_cab7810__6->GetYaxis()->SetNdivisions(205);
   frame_cab7810__6->GetYaxis()->SetLabelFont(132);
   frame_cab7810__6->GetYaxis()->SetLabelOffset(0.01);
   frame_cab7810__6->GetYaxis()->SetLabelSize(0.2);
   frame_cab7810__6->GetYaxis()->SetTitleSize(0.2);
   frame_cab7810__6->GetYaxis()->SetTitleOffset(1.4);
   frame_cab7810__6->GetYaxis()->SetTitleFont(132);
   frame_cab7810__6->GetZaxis()->SetLabelFont(132);
   frame_cab7810__6->GetZaxis()->SetLabelSize(0.06);
   frame_cab7810__6->GetZaxis()->SetTitleSize(0.072);
   frame_cab7810__6->GetZaxis()->SetTitleOffset(1.2);
   frame_cab7810__6->GetZaxis()->SetTitleFont(132);
   frame_cab7810__6->Draw("AXISSAME");
   p2->Modified();
   canvas->cd();
  
// ------------>Primitives in pad: p1
   TPad *p1 = new TPad("p1", "p1",0,0,1,1);
   p1->Draw();
   p1->cd();
   p1->Range(4707.5,-78.21336,5857.5,3476.939);
   p1->SetFillColor(0);
   p1->SetBorderMode(0);
   p1->SetBorderSize(0);
   p1->SetTickx(1);
   p1->SetTicky(1);
   p1->SetLeftMargin(0.15);
   p1->SetRightMargin(0.05);
   p1->SetTopMargin(0.08);
   p1->SetBottomMargin(0.15);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   
   TH1D *frame_c76fca0__7 = new TH1D("frame_c76fca0__7","A RooPlot of \"#it{m}(e^{+}#mu^{#font[122]{-}})\"",92,4880,5800);
   frame_c76fca0__7->SetBinContent(1,3192.527);
   frame_c76fca0__7->SetMinimum(0);
   frame_c76fca0__7->SetMaximum(3192.527);
   frame_c76fca0__7->SetEntries(2);
   frame_c76fca0__7->SetDirectory(0);
   frame_c76fca0__7->SetStats(0);
   frame_c76fca0__7->SetLineWidth(2);
   frame_c76fca0__7->SetMarkerStyle(20);
   frame_c76fca0__7->GetXaxis()->SetTitle("#it{m}_{#it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}} [MeV/#font[12]{c}^{2}]");
   frame_c76fca0__7->GetXaxis()->SetNdivisions(505);
   frame_c76fca0__7->GetXaxis()->SetLabelFont(132);
   frame_c76fca0__7->GetXaxis()->SetLabelOffset(0.012);
   frame_c76fca0__7->GetXaxis()->SetLabelSize(0.07);
   frame_c76fca0__7->GetXaxis()->SetTitleSize(0.06); //here!!
   frame_c76fca0__7->GetXaxis()->SetTitleOffset(1.1); //here!!
   frame_c76fca0__7->GetXaxis()->SetTitleFont(132);
   frame_c76fca0__7->GetYaxis()->SetTitle("Candidates / ( 10 MeV/#it{c}^{2} )");
   frame_c76fca0__7->GetYaxis()->SetNoExponent();
   frame_c76fca0__7->GetYaxis()->SetLabelFont(132);
   frame_c76fca0__7->GetYaxis()->SetLabelOffset(0.01);
   frame_c76fca0__7->GetYaxis()->SetLabelSize(0.07);
   frame_c76fca0__7->GetYaxis()->SetTitleSize(0.06); //here!!
   frame_c76fca0__7->GetYaxis()->SetTitleOffset(1.3); //here!!
   frame_c76fca0__7->GetYaxis()->SetTitleFont(132);
   frame_c76fca0__7->GetZaxis()->SetLabelFont(132);
   frame_c76fca0__7->GetZaxis()->SetLabelSize(0.06);
   frame_c76fca0__7->GetZaxis()->SetTitleSize(0.072);
   frame_c76fca0__7->GetZaxis()->SetTitleOffset(1.2);
   frame_c76fca0__7->GetZaxis()->SetTitleFont(132);
   frame_c76fca0__7->Draw("FUNC");
   
   
   TPaveText *pt = new TPaveText(0.65, 0.75, 0.9, 0.85,"NBNDC");
   pt->SetFillColor(kWhite);
   pt->SetTextFont(132);
   //pt->SetFillStyle(4000);
   pt->SetMargin(0);
   pt->AddText("LHCb Simulation");
   pt->Draw("same");

   Double_t h_B_d_mass_fx3004[92] = {
   4885,
   4895,
   4905,
   4915,
   4925,
   4935,
   4945,
   4955,
   4965,
   4975,
   4985,
   4995,
   5005,
   5015,
   5025,
   5035,
   5045,
   5055,
   5065,
   5075,
   5085,
   5095,
   5105,
   5115,
   5125,
   5135,
   5145,
   5155,
   5165,
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695,
   5705,
   5715,
   5725,
   5735,
   5745,
   5755,
   5765,
   5775,
   5785,
   5795};
   Double_t h_B_d_mass_fy3004[92] = {
   41.42317,
   47.21705,
   50.18472,
   57.93195,
   62.90865,
   66.72584,
   67.09293,
   73.77898,
   73.1441,
   67.35694,
   77.56386,
   88.42528,
   97.6061,
   80.30795,
   97.82487,
   109.1992,
   94.72389,
   110.3993,
   128.3383,
   116.7027,
   141.3238,
   144.1497,
   145.6568,
   186.5336,
   182.8225,
   204.4286,
   199.7969,
   226.6787,
   255.0246,
   261.3018,
   292.8049,
   360.411,
   359.2014,
   461.2482,
   530.7062,
   603.9509,
   643.8698,
   801.4014,
   882.774,
   1105.011,
   1259.327,
   1464.622,
   1785.029,
   2067.908,
   2410.814,
   2707.929,
   2984.601,
   2992.39,
   2844.162,
   2705.083,
   2383.605,
   1859.344,
   1625.155,
   1317.006,
   1094.51,
   838.0851,
   708.1932,
   591.9344,
   512.5716,
   427.8906,
   375.6239,
   314.2281,
   273.6153,
   235.7451,
   247.2182,
   210.089,
   181.6823,
   151.3452,
   162.9367,
   137.769,
   120.0791,
   126.55,
   113.9697,
   89.19057,
   104.5623,
   83.46693,
   72.99676,
   73.44603,
   58.50706,
   84.64514,
   55.81707,
   39.38232,
   50.41287,
   45.40957,
   39.32443,
   48.51453,
   38.20623,
   47.72409,
   36.92983,
   33.82637,
   33.68425,
   19.76065};
   Double_t h_B_d_mass_felx3004[92] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_B_d_mass_fely3004[92] = {
   5.584159,
   6.008236,
   6.226588,
   6.622379,
   6.991159,
   7.131573,
   7.132955,
   7.508925,
   7.467346,
   7.141629,
   7.620507,
   8.213755,
   8.659021,
   7.903299,
   8.654242,
   9.077192,
   8.450765,
   9.162084,
   9.996349,
   9.388681,
   10.44082,
   10.43617,
   10.5141,
   12.0125,
   11.84206,
   12.4882,
   12.30168,
   13.15006,
   13.91592,
   14.13673,
   14.97437,
   16.6503,
   16.63449,
   18.82811,
   20.16067,
   21.58549,
   22.27708,
   24.84521,
   26.06982,
   29.19566,
   31.16361,
   33.67933,
   37.16256,
   40.01583,
   43.10221,
   45.72671,
   48.02889,
   48.11244,
   46.8964,
   45.85931,
   43.03005,
   38.05892,
   35.4741,
   32.00141,
   29.08011,
   25.55326,
   23.43119,
   21.45151,
   19.96447,
   18.09544,
   16.92253,
   15.55977,
   14.56094,
   13.51782,
   13.85059,
   12.66657,
   11.85892,
   10.81128,
   11.18894,
   10.25938,
   9.582047,
   9.814019,
   9.342726,
   8.2722,
   8.963796,
   8.061969,
   7.469568,
   7.476914,
   6.711292,
   8.012169,
   6.489262,
   5.465571,
   6.20793,
   5.82113,
   5.449818,
   6.070026,
   5.432033,
   6.099863,
   5.311616,
   5.029291,
   5.080415,
   3.917501};
   Double_t h_B_d_mass_fehx3004[92] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_B_d_mass_fehy3004[92] = {
   5.584159,
   6.008236,
   6.226588,
   6.622379,
   6.991159,
   7.131573,
   7.132955,
   7.508925,
   7.467346,
   7.141629,
   7.620507,
   8.213755,
   8.659021,
   7.903299,
   8.654242,
   9.077192,
   8.450765,
   9.162084,
   9.996349,
   9.388681,
   10.44082,
   10.43617,
   10.5141,
   12.0125,
   11.84206,
   12.4882,
   12.30168,
   13.15006,
   13.91592,
   14.13673,
   14.97437,
   16.6503,
   16.63449,
   18.82811,
   20.16067,
   21.58549,
   22.27708,
   24.84521,
   26.06982,
   29.19566,
   31.16361,
   33.67933,
   37.16256,
   40.01583,
   43.10221,
   45.72671,
   48.02889,
   48.11244,
   46.8964,
   45.85931,
   43.03005,
   38.05892,
   35.4741,
   32.00141,
   29.08011,
   25.55326,
   23.43119,
   21.45151,
   19.96447,
   18.09544,
   16.92253,
   15.55977,
   14.56094,
   13.51782,
   13.85059,
   12.66657,
   11.85892,
   10.81128,
   11.18894,
   10.25938,
   9.582047,
   9.814019,
   9.342726,
   8.2722,
   8.963796,
   8.061969,
   7.469568,
   7.476914,
   6.711292,
   8.012169,
   6.489262,
   5.465571,
   6.20793,
   5.82113,
   5.449818,
   6.070026,
   5.432033,
   6.099863,
   5.311616,
   5.029291,
   5.080415,
   3.917501};
   grae = new TGraphAsymmErrors(92,h_B_d_mass_fx3004,h_B_d_mass_fy3004,h_B_d_mass_felx3004,h_B_d_mass_fehx3004,h_B_d_mass_fely3004,h_B_d_mass_fehy3004);
   grae->SetName("h_B_d_mass");
   grae->SetTitle("Histogram of B_d_mass_plot__B_s0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_B_d_mass3004 = new TH1F("Graph_h_B_d_mass3004","Histogram of B_d_mass_plot__B_s0_M",100,4788,5892);
   Graph_h_B_d_mass3004->SetMinimum(0);
   Graph_h_B_d_mass3004->SetMaximum(3342.968);
   Graph_h_B_d_mass3004->SetDirectory(0);
   Graph_h_B_d_mass3004->SetStats(0);
   Graph_h_B_d_mass3004->SetLineWidth(2);
   Graph_h_B_d_mass3004->SetMarkerStyle(20);
   Graph_h_B_d_mass3004->GetXaxis()->SetTitle("#it{m}_{#it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}} (MeV/#it{c}^{2})");
   Graph_h_B_d_mass3004->GetXaxis()->SetNdivisions(505);
   Graph_h_B_d_mass3004->GetXaxis()->SetLabelFont(132);
   Graph_h_B_d_mass3004->GetXaxis()->SetLabelOffset(0.012);
   Graph_h_B_d_mass3004->GetXaxis()->SetLabelSize(0.06);
   Graph_h_B_d_mass3004->GetXaxis()->SetTitleSize(0.072);
   Graph_h_B_d_mass3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_B_d_mass3004->GetXaxis()->SetTitleFont(132);
   Graph_h_B_d_mass3004->GetYaxis()->SetLabelFont(132);
   Graph_h_B_d_mass3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_B_d_mass3004->GetYaxis()->SetLabelSize(0.06);
   Graph_h_B_d_mass3004->GetYaxis()->SetTitleSize(0.072);
   Graph_h_B_d_mass3004->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_B_d_mass3004->GetYaxis()->SetTitleFont(132);
   Graph_h_B_d_mass3004->GetZaxis()->SetLabelFont(132);
   Graph_h_B_d_mass3004->GetZaxis()->SetLabelSize(0.06);
   Graph_h_B_d_mass3004->GetZaxis()->SetTitleSize(0.072);
   Graph_h_B_d_mass3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_B_d_mass3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_B_d_mass3004);
   
   grae->Draw("p");
   
   Double_t cbBs_BDTfullBDT_Brem1_NormB_s0_M_fx2[127] = {
   4870,
   4870,
   4880,
   4890,
   4900,
   4910,
   4920,
   4930,
   4940,
   4950,
   4960,
   4970,
   4980,
   4990,
   5000,
   5010,
   5020,
   5030,
   5040,
   5050,
   5060,
   5070,
   5080,
   5090,
   5100,
   5110,
   5120,
   5130,
   5140,
   5150,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5332.5,
   5335,
   5337.5,
   5340,
   5342.5,
   5345,
   5347.5,
   5350,
   5352.5,
   5355,
   5357.5,
   5360,
   5362.5,
   5365,
   5367.5,
   5370,
   5372.5,
   5375,
   5380,
   5385,
   5390,
   5400,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5710,
   5720,
   5730,
   5740,
   5750,
   5760,
   5770,
   5780,
   5790,
   5800,
   5800,
   5810,
   5810};
   Double_t cbBs_BDTfullBDT_Brem1_NormB_s0_M_fy2[127] = {
   0,
   44.12876,
   44.12876,
   46.17387,
   48.35494,
   50.68385,
   53.17378,
   55.83937,
   58.69693,
   61.76469,
   65.063,
   68.6147,
   72.44546,
   76.58422,
   81.06366,
   85.92083,
   91.19781,
   96.94261,
   103.2101,
   110.0632,
   117.5746,
   125.828,
   134.9206,
   144.9661,
   156.0969,
   168.4693,
   182.2677,
   197.7115,
   215.0624,
   234.6356,
   256.812,
   282.0558,
   310.937,
   344.1605,
   382.6064,
   427.3832,
   479.9023,
   541.9801,
   615.9839,
   705.0408,
   813.3441,
   876.4236,
   946.6123,
   1024.978,
   1112.791,
   1211.575,
   1323.16,
   1449.772,
   1594.122,
   1759.552,
   1946.984,
   2134.97,
   2314.713,
   2481.293,
   2629.873,
   2695.979,
   2755.924,
   2809.227,
   2855.456,
   2894.229,
   2925.226,
   2948.185,
   2962.914,
   2969.288,
   2967.253,
   2956.826,
   2938.095,
   2911.218,
   2876.423,
   2833.999,
   2784.296,
   2727.723,
   2664.734,
   2521.553,
   2359.164,
   2182.347,
   1805.022,
   1613.895,
   1520.211,
   1433.011,
   1352.62,
   1278.373,
   1146.019,
   1031.996,
   933.1705,
   847.0418,
   771.5922,
   705.1821,
   646.4689,
   547.893,
   469.055,
   405.1616,
   352.767,
   309.3475,
   273.0238,
   242.3753,
   216.3137,
   193.9949,
   174.7568,
   158.0749,
   143.5297,
   130.7826,
   119.5584,
   109.6315,
   100.8157,
   92.95663,
   85.9251,
   79.61267,
   73.92772,
   68.7925,
   64.14069,
   59.91546,
   56.06795,
   52.55594,
   49.34284,
   46.3968,
   43.69003,
   41.19818,
   38.89986,
   36.77621,
   34.81057,
   32.9882,
   31.29597,
   29.7222,
   29.7222,
   29.7222,
   0};
   TGraph *graph = new TGraph(127,cbBs_BDTfullBDT_Brem1_NormB_s0_M_fx2,cbBs_BDTfullBDT_Brem1_NormB_s0_M_fy2);
   graph->SetName("cbBs_BDTfullBDT_Brem1_NormB_s0_M");
   graph->SetTitle("Projection of CB for B_{s}");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2 = new TH1F("Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2","Projection of CB for B_{s}",127,4776,5904);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->SetMinimum(0);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->SetMaximum(3266.217);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->SetDirectory(0);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->SetStats(0);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->SetLineWidth(2);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->SetMarkerStyle(20);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetXaxis()->SetNdivisions(505);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetXaxis()->SetLabelFont(132);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetXaxis()->SetLabelOffset(0.012);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetXaxis()->SetLabelSize(0.06);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetXaxis()->SetTitleSize(0.072);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetXaxis()->SetTitleFont(132);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetYaxis()->SetLabelFont(132);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetYaxis()->SetLabelSize(0.06);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetYaxis()->SetTitleSize(0.072);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetYaxis()->SetTitleFont(132);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetZaxis()->SetLabelFont(132);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetZaxis()->SetLabelSize(0.06);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetZaxis()->SetTitleSize(0.072);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_cbBs_BDTfullBDT_Brem1_NormoBB_s0_McB2);
   
   graph->Draw("l");
   grae->Draw("p");

   TH1D *frame_c76fca0__8 = new TH1D("frame_c76fca0__8","A RooPlot of \"#it{m}(e^{+}#mu^{#font[122]{-}})\"",92,4880,5800);
   frame_c76fca0__8->SetBinContent(1,3192.527);
   frame_c76fca0__8->SetMinimum(0);
   frame_c76fca0__8->SetMaximum(3192.527);
   frame_c76fca0__8->SetEntries(2);
   frame_c76fca0__8->SetDirectory(0);
   frame_c76fca0__8->SetStats(0);
   frame_c76fca0__8->SetLineWidth(2);
   frame_c76fca0__8->SetMarkerStyle(20);
   frame_c76fca0__8->GetXaxis()->SetTitle("#it{m}_{#it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}} (MeV/#it{c}^{2})");
   frame_c76fca0__8->GetXaxis()->SetNdivisions(505);
   frame_c76fca0__8->GetXaxis()->SetLabelFont(132);
   frame_c76fca0__8->GetXaxis()->SetLabelOffset(0.012);
   frame_c76fca0__8->GetXaxis()->SetLabelSize(0);
   frame_c76fca0__8->GetXaxis()->SetTitleSize(0);
   frame_c76fca0__8->GetXaxis()->SetTitleOffset(0.95);
   frame_c76fca0__8->GetXaxis()->SetTitleFont(132);
   frame_c76fca0__8->GetYaxis()->SetTitle("Events / ( 10 MeV/#it{c}^{2} )");
   frame_c76fca0__8->GetYaxis()->SetNoExponent();
   frame_c76fca0__8->GetYaxis()->SetLabelFont(132);
   frame_c76fca0__8->GetYaxis()->SetLabelOffset(0.01);
   frame_c76fca0__8->GetYaxis()->SetLabelSize(0.07);
   frame_c76fca0__8->GetYaxis()->SetTitleSize(0.07);
   frame_c76fca0__8->GetYaxis()->SetTitleOffset(1.1);
   frame_c76fca0__8->GetYaxis()->SetTitleFont(132);
   frame_c76fca0__8->GetZaxis()->SetLabelFont(132);
   frame_c76fca0__8->GetZaxis()->SetLabelSize(0.06);
   frame_c76fca0__8->GetZaxis()->SetTitleSize(0.072);
   frame_c76fca0__8->GetZaxis()->SetTitleOffset(1.2);
   frame_c76fca0__8->GetZaxis()->SetTitleFont(132);
   frame_c76fca0__8->Draw("AXISSAME");
   p1->Modified();
   canvas->cd();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);

   canvas->SaveAs("Fig6right.pdf");
   canvas->SaveAs("Fig6right.eps");
   canvas->SaveAs("Fig6right.png");
}


==> figs/Fig4.C <==
void Fig2()
{
//=========Macro generated from canvas: c2_b0/c2_b0
//=========  (Wed Aug 30 16:55:08 2017) by ROOT version6.06/02
   TCanvas *c2_b0 = new TCanvas("c2_b0", "c2_b0",0,0,4200,5000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2_b0->Range(0,0,1,1);
   c2_b0->SetFillColor(0);
   c2_b0->SetBorderMode(0);
   c2_b0->SetBorderSize(2);
   c2_b0->SetTickx(1);
   c2_b0->SetTicky(1);
   c2_b0->SetLeftMargin(0.14);
   c2_b0->SetRightMargin(0.05);
   c2_b0->SetTopMargin(0.05);
   c2_b0->SetBottomMargin(0.16);
   c2_b0->SetFrameLineWidth(2);
   c2_b0->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p2_1_b0
   TPad *p2_1_b0 = new TPad("p2_1_b0", "p2_1_b0",0,0,0.35,1);
   p2_1_b0->Draw();
   p2_1_b0->cd();
   p2_1_b0->Range(4646.667,-104.54,5913.333,18.46);
   p2_1_b0->SetFillColor(0);
   p2_1_b0->SetFillStyle(4000);
   p2_1_b0->SetBorderMode(0);
   p2_1_b0->SetBorderSize(2);
   p2_1_b0->SetTickx(1);
   p2_1_b0->SetTicky(1);
   p2_1_b0->SetLeftMargin(0.2);
   p2_1_b0->SetRightMargin(0.05);
   p2_1_b0->SetTopMargin(0.02);
   p2_1_b0->SetBottomMargin(0.85);
   p2_1_b0->SetFrameLineWidth(2);
   p2_1_b0->SetFrameBorderMode(0);
   p2_1_b0->SetFrameLineWidth(2);
   p2_1_b0->SetFrameBorderMode(0);
   
   TH1D *frame_11cbd970__1 = new TH1D("frame_11cbd970__1","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11cbd970__1->SetBinContent(1,16.18735);
   frame_11cbd970__1->SetMinimum(0.01);
   frame_11cbd970__1->SetMaximum(16);
   frame_11cbd970__1->SetEntries(3);
   frame_11cbd970__1->SetDirectory(0);
   frame_11cbd970__1->SetStats(0);
   frame_11cbd970__1->SetLineWidth(2);
   frame_11cbd970__1->GetXaxis()->SetNdivisions(505);
   frame_11cbd970__1->GetXaxis()->SetLabelFont(132);
   frame_11cbd970__1->GetXaxis()->SetLabelOffset(-0.032);
   frame_11cbd970__1->GetXaxis()->SetLabelSize(0);
   frame_11cbd970__1->GetXaxis()->SetTitleSize(0.072);
   frame_11cbd970__1->GetXaxis()->SetTickLength(0.01);
   frame_11cbd970__1->GetXaxis()->SetTitleOffset(0.3);
   frame_11cbd970__1->GetXaxis()->SetTitleFont(132);
   frame_11cbd970__1->GetYaxis()->SetNdivisions(505);
   frame_11cbd970__1->GetYaxis()->SetLabelFont(132);
   frame_11cbd970__1->GetYaxis()->SetLabelOffset(0.02);
   frame_11cbd970__1->GetYaxis()->SetLabelSize(0.06);
   frame_11cbd970__1->GetYaxis()->SetTitleSize(0.072);
   frame_11cbd970__1->GetYaxis()->SetTickLength(0.2);
   frame_11cbd970__1->GetYaxis()->SetTitleOffset(1.1);
   frame_11cbd970__1->GetYaxis()->SetTitleFont(132);
   frame_11cbd970__1->GetZaxis()->SetLabelFont(132);
   frame_11cbd970__1->GetZaxis()->SetLabelSize(0.06);
   frame_11cbd970__1->GetZaxis()->SetTitleSize(0.072);
   frame_11cbd970__1->GetZaxis()->SetTitleOffset(1.2);
   frame_11cbd970__1->GetZaxis()->SetTitleFont(132);
   frame_11cbd970__1->Draw("FUNC");
   
   Double_t Combinatorial_fx1[21] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Combinatorial_fy1[21] = {
   8.881718,
   8.419364,
   7.98108,
   7.56561,
   7.171769,
   6.79843,
   6.444526,
   6.109045,
   5.791028,
   5.489566,
   5.203797,
   4.932904,
   4.676113,
   4.43269,
   4.201939,
   3.983199,
   3.775847,
   3.579289,
   3.392963,
   3.216336,
   3.216336};
   TGraph *graph = new TGraph(21,Combinatorial_fx1,Combinatorial_fy1);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Total pdf bdt1 brem0");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Combinatorial1 = new TH1F("Graph_Combinatorial1","Projection of Total pdf bdt1 brem0",100,4805,5945);
   Graph_Combinatorial1->SetMinimum(2.649798);
   Graph_Combinatorial1->SetMaximum(9.448256);
   Graph_Combinatorial1->SetDirectory(0);
   Graph_Combinatorial1->SetStats(0);
   Graph_Combinatorial1->SetLineWidth(2);
   Graph_Combinatorial1->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial1->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial1->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial1->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial1->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial1->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial1->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial1->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial1->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial1->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial1->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial1->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial1);
   
   graph->Draw("l");
   
   Double_t Lb2pmunu[40] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4937.5,
   4950,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5150,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Lb2pmunuy[40] = {
   1.760642,
   1.757672,
   1.749012,
   1.735179,
   1.717024,
   1.671828,
   1.62128,
   1.519634,
   1.466076,
   1.405854,
   1.336881,
   1.260024,
   1.097078,
   1.019235,
   0.9475963,
   0.8830925,
   0.8253733,
   0.773297,
   0.7253747,
   0.6363401,
   0.4665285,
   0.3880351,
   0.3186282,
   0.2597131,
   0.2105085,
   0.1693973,
   0.1349597,
   0.1062364,
   0.08256456,
   0.06337795,
   0.04811512,
   0.02709534,
   0.01518425,
   0.008778118,
   0.005378658,
   0.003546459,
   0.002557608,
   0.002067656,
   0.00191954,
   0.00191954};
   graph = new TGraph(40,Lb2pmunu,Lb2pmunuy);
   graph->SetName("#Lambda^{0}_{b} #rightarrow p #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt1 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Lb2pmunu = new TH1F("Graph_Lb2pmunu","Projection of Total pdf bdt1 brem0",100,4805,5945);
   Graph_Lb2pmunu->SetMinimum(0);
   Graph_Lb2pmunu->SetMaximum(1.936514);
   Graph_Lb2pmunu->SetDirectory(0);
   Graph_Lb2pmunu->SetStats(0);
   Graph_Lb2pmunu->SetLineWidth(2);
   Graph_Lb2pmunu->GetXaxis()->SetNdivisions(505);
   Graph_Lb2pmunu->GetXaxis()->SetLabelFont(132);
   Graph_Lb2pmunu->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu->GetXaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu->GetXaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu->GetXaxis()->SetTitleFont(132);
   Graph_Lb2pmunu->GetYaxis()->SetLabelFont(132);
   Graph_Lb2pmunu->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu->GetYaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu->GetYaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu->GetYaxis()->SetTitleFont(132);
   Graph_Lb2pmunu->GetZaxis()->SetLabelFont(132);
   Graph_Lb2pmunu->GetZaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu->GetZaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lb2pmunu->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lb2pmunu);
   
   graph->Draw("l");
   
   Double_t Bd2pienux3[39] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   4962.5,
   4975,
   5000,
   5025,
   5050,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bd2pienuy3[39] = {
   1.650629,
   1.6463,
   1.633308,
   1.611535,
   1.581432,
   1.544259,
   1.50206,
   1.411946,
   1.324242,
   1.240785,
   1.080858,
   0.9338223,
   0.7928553,
   0.5027722,
   0.4337386,
   0.3700012,
   0.3125348,
   0.2616527,
   0.2173339,
   0.1793449,
   0.1472213,
   0.1203054,
   0.0978523,
   0.07915484,
   0.05076875,
   0.03167601,
   0.01940291,
   0.007488999,
   0.003490771,
   0.002106307,
   0.001539996,
   0.001259536,
   0.00110436,
   0.00101602,
   0.0009658727,
   0.000937691,
   0.0009226761,
   0.0009166916,
   0.0009166916};
   graph = new TGraph(39,Bd2pienux3,Bd2pienuy3);
   graph->SetName("B_{d} #rightarrow #pi #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt1 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bs2pienu3 = new TH1F("Graph_bs2pienu3","Projection of Total pdf bdt1 brem0",100,4805,5945);
   Graph_bs2pienu3->SetMinimum(0);
   Graph_bs2pienu3->SetMaximum(1.815601);
   Graph_bs2pienu3->SetDirectory(0);
   Graph_bs2pienu3->SetStats(0);
   Graph_bs2pienu3->SetLineWidth(2);
   Graph_bs2pienu3->GetXaxis()->SetNdivisions(505);
   Graph_bs2pienu3->GetXaxis()->SetLabelFont(132);
   Graph_bs2pienu3->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu3->GetXaxis()->SetLabelSize(0.06);
   Graph_bs2pienu3->GetXaxis()->SetTitleSize(0.072);
   Graph_bs2pienu3->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu3->GetXaxis()->SetTitleFont(132);
   Graph_bs2pienu3->GetYaxis()->SetLabelFont(132);
   Graph_bs2pienu3->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu3->GetYaxis()->SetLabelSize(0.06);
   Graph_bs2pienu3->GetYaxis()->SetTitleSize(0.072);
   Graph_bs2pienu3->GetYaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu3->GetYaxis()->SetTitleFont(132);
   Graph_bs2pienu3->GetZaxis()->SetLabelFont(132);
   Graph_bs2pienu3->GetZaxis()->SetLabelSize(0.06);
   Graph_bs2pienu3->GetZaxis()->SetTitleSize(0.072);
   Graph_bs2pienu3->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs2pienu3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs2pienu3);
   
   graph->Draw("l");
   
   Double_t Bsemux4[77] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5312.5,
   5318.75,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5345.312,
   5346.875,
   5348.438,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5371.875,
   5375,
   5381.25,
   5384.375,
   5387.5,
   5390.625,
   5393.75,
   5396.875,
   5400,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bsemuy4[77] = {
   0.002983186,
   0.003757031,
   0.004832698,
   0.006376304,
   0.007406953,
   0.008678856,
   0.01026826,
   0.01228267,
   0.01487693,
   0.01645908,
   0.01827988,
   0.02038682,
   0.02283936,
   0.02571256,
   0.02910217,
   0.03313165,
   0.03543484,
   0.03796204,
   0.04074156,
   0.0438062,
   0.04719403,
   0.05094949,
   0.05512459,
   0.05978056,
   0.06498977,
   0.07083821,
   0.07403348,
   0.07742859,
   0.08103962,
   0.08488428,
   0.08898205,
   0.09335441,
   0.09546979,
   0.0972436,
   0.09865465,
   0.09968631,
   0.1003263,
   0.1005671,
   0.1004056,
   0.09984396,
   0.09888877,
   0.09755142,
   0.0958477,
   0.09379749,
   0.09142441,
   0.08875536,
   0.08581999,
   0.08265018,
   0.07574235,
   0.06830925,
   0.05295395,
   0.0455173,
   0.03850351,
   0.0320531,
   0.02625944,
   0.02117126,
   0.01679785,
   0.01311616,
   0.01007872,
   0.007621662,
   0.005672047,
   0.004154089,
   0.00299404,
   0.002126162,
   0.00154009,
   0.0008817147,
   0.0005503628,
   0.0002553527,
   3.663297e-05,
   1.129401e-05,
   4.842509e-06,
   2.497864e-06,
   1.450447e-06,
   9.145953e-07,
   6.127893e-07,
   4.301419e-07,
   4.301419e-07};
   graph = new TGraph(77,Bsemux4,Bsemuy4);
   graph->SetName("B_{s} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt1 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu4 = new TH1F("Graph_bsemu4","Projection of Total pdf bdt1 brem0",100,4805,5945);
   Graph_bsemu4->SetMinimum(0);
   Graph_bsemu4->SetMaximum(0.1106237);
   Graph_bsemu4->SetDirectory(0);
   Graph_bsemu4->SetStats(0);
   Graph_bsemu4->SetLineWidth(2);
   Graph_bsemu4->GetXaxis()->SetNdivisions(505);
   Graph_bsemu4->GetXaxis()->SetLabelFont(132);
   Graph_bsemu4->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu4->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu4->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu4->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu4->GetXaxis()->SetTitleFont(132);
   Graph_bsemu4->GetYaxis()->SetLabelFont(132);
   Graph_bsemu4->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu4->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu4->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu4->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu4->GetYaxis()->SetTitleFont(132);
   Graph_bsemu4->GetZaxis()->SetLabelFont(132);
   Graph_bsemu4->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu4->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu4->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu4);
   
   graph->Draw("l");
   
   Double_t Bsemux5[84] = {
   4900,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5168.75,
   5175,
   5181.25,
   5187.5,
   5193.75,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5260.938,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5284.375,
   5287.5,
   5293.75,
   5296.875,
   5300,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bdemuy5[84] = {
   2.582854e-07,
   3.389468e-07,
   3.92494e-07,
   4.582752e-07,
   5.400583e-07,
   6.431129e-07,
   7.749641e-07,
   8.54943e-07,
   9.466154e-07,
   1.052234e-06,
   1.1746e-06,
   1.317225e-06,
   1.484551e-06,
   1.682259e-06,
   1.794721e-06,
   1.917691e-06,
   2.052444e-06,
   2.200448e-06,
   2.363398e-06,
   2.543259e-06,
   2.742316e-06,
   2.963241e-06,
   3.209169e-06,
   3.483794e-06,
   3.791495e-06,
   3.95934e-06,
   4.137484e-06,
   4.32674e-06,
   4.528003e-06,
   4.742252e-06,
   4.970568e-06,
   5.214141e-06,
   5.474288e-06,
   5.60215e-06,
   5.709626e-06,
   5.795167e-06,
   5.857734e-06,
   5.89656e-06,
   5.911166e-06,
   5.901371e-06,
   5.867297e-06,
   5.809364e-06,
   5.728283e-06,
   5.625042e-06,
   5.500883e-06,
   5.35728e-06,
   5.195912e-06,
   5.018622e-06,
   4.827392e-06,
   4.411486e-06,
   3.965324e-06,
   3.048812e-06,
   2.607887e-06,
   2.194161e-06,
   1.815807e-06,
   1.641641e-06,
   1.47806e-06,
   1.325292e-06,
   1.183413e-06,
   1.052365e-06,
   9.319697e-07,
   8.219447e-07,
   7.219195e-07,
   5.500438e-07,
   4.122183e-07,
   3.038636e-07,
   2.203188e-07,
   1.571252e-07,
   1.111531e-07,
   8.106635e-08,
   4.689045e-08,
   2.948478e-08,
   7.531874e-09,
   2.944164e-09,
   8.047186e-10,
   3.248826e-10,
   1.616368e-10,
   9.162544e-11,
   5.679016e-11,
   3.756231e-11,
   2.610325e-11,
   1.88587e-11,
   1.405871e-11,
   1.405871e-11};
   graph = new TGraph(84,Bsemux5,Bdemuy5);
   graph->SetName("B_{d} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt1 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu_new_5 = new TH1F("Graph_bsemu_new_5","Projection of Total pdf bdt1 brem0",100,4805,5945);
   Graph_bsemu_new_5->SetMinimum(0);
   Graph_bsemu_new_5->SetMaximum(6.502281e-06);
   Graph_bsemu_new_5->SetDirectory(0);
   Graph_bsemu_new_5->SetStats(0);
   Graph_bsemu_new_5->SetLineWidth(2);
   Graph_bsemu_new_5->GetXaxis()->SetNdivisions(505);
   Graph_bsemu_new_5->GetXaxis()->SetLabelFont(132);
   Graph_bsemu_new_5->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_5->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_5->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_5->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_5->GetXaxis()->SetTitleFont(132);
   Graph_bsemu_new_5->GetYaxis()->SetLabelFont(132);
   Graph_bsemu_new_5->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_5->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_5->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_5->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_5->GetYaxis()->SetTitleFont(132);
   Graph_bsemu_new_5->GetZaxis()->SetLabelFont(132);
   Graph_bsemu_new_5->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_5->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_5->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu_new_5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu_new_5);
   
   graph->Draw("l");
   
   Double_t Total_fx6[30] = {
   4900,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Total_fy6[30] = {
   12.29597,
   12.14928,
   11.94925,
   11.45635,
   10.47262,
   9.461921,
   8.969855,
   8.508595,
   8.08825,
   7.708707,
   7.363768,
   7.049643,
   6.764577,
   6.507549,
   6.277268,
   6.071891,
   5.890417,
   5.731701,
   5.30665,
   5.13409,
   4.983381,
   4.704785,
   4.449145,
   4.211826,
   3.989597,
   3.780361,
   3.582785,
   3.395953,
   3.219173,
   3.219173};
   graph = new TGraph(30,Total_fx6,Total_fy6);
   graph->SetName("Total");
   graph->SetTitle("Projection of Total pdf bdt1 brem0");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   
   TH1F *Graph_Total6 = new TH1F("Graph_Total6","Projection of Total pdf bdt1 brem0",100,4805,5945);
   Graph_Total6->SetMinimum(2.311493);
   Graph_Total6->SetMaximum(13.20365);
   Graph_Total6->SetDirectory(0);
   Graph_Total6->SetStats(0);
   Graph_Total6->SetLineWidth(2);
   Graph_Total6->GetXaxis()->SetNdivisions(505);
   Graph_Total6->GetXaxis()->SetLabelFont(132);
   Graph_Total6->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total6->GetXaxis()->SetLabelSize(0.06);
   Graph_Total6->GetXaxis()->SetTitleSize(0.072);
   Graph_Total6->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total6->GetXaxis()->SetTitleFont(132);
   Graph_Total6->GetYaxis()->SetLabelFont(132);
   Graph_Total6->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total6->GetYaxis()->SetLabelSize(0.06);
   Graph_Total6->GetYaxis()->SetTitleSize(0.072);
   Graph_Total6->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total6->GetYaxis()->SetTitleFont(132);
   Graph_Total6->GetZaxis()->SetLabelFont(132);
   Graph_Total6->GetZaxis()->SetLabelSize(0.06);
   Graph_Total6->GetZaxis()->SetTitleSize(0.072);
   Graph_Total6->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total6);
   
   graph->Draw("l");
   
   Double_t h_dataset_bdt1_brem0_fx3001[19] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825};
   Double_t h_dataset_bdt1_brem0_fy3001[19] = {
   7,
   10,
   10,
   8,
   6,
   8,
   6,
   9,
   4,
   4,
   9,
   4,
   4,
   3,
   2,
   11,
   2,
   5,
   6};
   Double_t h_dataset_bdt1_brem0_felx3001[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt1_brem0_fely3001[19] = {
   2.58147,
   3.108694,
   3.108694,
   2.768386,
   2.379931,
   2.768386,
   2.379931,
   2.943461,
   1.914339,
   1.914339,
   2.943461,
   1.914339,
   1.914339,
   1.632705,
   1.291815,
   3.265579,
   1.291815,
   2.159691,
   2.379931};
   Double_t h_dataset_bdt1_brem0_fehx3001[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt1_brem0_fehy3001[19] = {
   3.770281,
   4.26695,
   4.26695,
   3.945142,
   3.583642,
   3.945142,
   3.583642,
   4.110204,
   3.162753,
   3.162753,
   4.110204,
   3.162753,
   3.162753,
   2.918186,
   2.63786,
   4.416521,
   2.63786,
   3.382473,
   3.583642};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(19,h_dataset_bdt1_brem0_fx3001,h_dataset_bdt1_brem0_fy3001,h_dataset_bdt1_brem0_felx3001,h_dataset_bdt1_brem0_fehx3001,h_dataset_bdt1_brem0_fely3001,h_dataset_bdt1_brem0_fehy3001);
   grae->SetName("h_dataset_bdt1_brem0");
   grae->SetTitle("Histogram of dataset_bdt1_brem0_plot__m_emu");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(2.5);
   
   TH1F *Graph_h_dataset_bdt1_brem03001 = new TH1F("Graph_h_dataset_bdt1_brem03001","Histogram of dataset_bdt1_brem0_plot__m_emu",100,4805,5945);
   Graph_h_dataset_bdt1_brem03001->SetMinimum(0);
   Graph_h_dataset_bdt1_brem03001->SetMaximum(16.88735);
   Graph_h_dataset_bdt1_brem03001->SetDirectory(0);
   Graph_h_dataset_bdt1_brem03001->SetStats(0);
   Graph_h_dataset_bdt1_brem03001->SetLineWidth(2);
   Graph_h_dataset_bdt1_brem03001->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_bdt1_brem03001->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt1_brem03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt1_brem03001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt1_brem03001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt1_brem03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt1_brem03001->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt1_brem03001->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt1_brem03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt1_brem03001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt1_brem03001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt1_brem03001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt1_brem03001->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt1_brem03001->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt1_brem03001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt1_brem03001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt1_brem03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_bdt1_brem03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_bdt1_brem03001);
   
   grae->Draw("p");
   
   TH1D *frame_11cbd970__2 = new TH1D("frame_11cbd970__2","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11cbd970__2->SetBinContent(1,16.18735);
   frame_11cbd970__2->SetMinimum(0.01);
   frame_11cbd970__2->SetMaximum(16);
   frame_11cbd970__2->SetEntries(3);
   frame_11cbd970__2->SetDirectory(0);
   frame_11cbd970__2->SetStats(0);
   frame_11cbd970__2->SetLineWidth(2);
   frame_11cbd970__2->GetXaxis()->SetNdivisions(505);
   frame_11cbd970__2->GetXaxis()->SetLabelFont(132);
   frame_11cbd970__2->GetXaxis()->SetLabelOffset(-0.032);
   frame_11cbd970__2->GetXaxis()->SetLabelSize(0);
   frame_11cbd970__2->GetXaxis()->SetTitleSize(0.072);
   frame_11cbd970__2->GetXaxis()->SetTickLength(0.01);
   frame_11cbd970__2->GetXaxis()->SetTitleOffset(0.3);
   frame_11cbd970__2->GetXaxis()->SetTitleFont(132);
   frame_11cbd970__2->GetYaxis()->SetNdivisions(505);
   frame_11cbd970__2->GetYaxis()->SetLabelFont(132);
   frame_11cbd970__2->GetYaxis()->SetLabelOffset(0.02);
   frame_11cbd970__2->GetYaxis()->SetLabelSize(0.06);
   frame_11cbd970__2->GetYaxis()->SetTitleSize(0.072);
   frame_11cbd970__2->GetYaxis()->SetTickLength(0.2);
   frame_11cbd970__2->GetYaxis()->SetTitleOffset(1.1);
   frame_11cbd970__2->GetYaxis()->SetTitleFont(132);
   frame_11cbd970__2->GetZaxis()->SetLabelFont(132);
   frame_11cbd970__2->GetZaxis()->SetLabelSize(0.06);
   frame_11cbd970__2->GetZaxis()->SetTitleSize(0.072);
   frame_11cbd970__2->GetZaxis()->SetTitleOffset(1.2);
   frame_11cbd970__2->GetZaxis()->SetTitleFont(132);
   frame_11cbd970__2->Draw("AXISSAME");
   TLine *line = new TLine(5100,0,5100,16);
   line->SetLineStyle(3);
   line->Draw();
   line = new TLine(5500,0,5500,16);
   line->SetLineStyle(3);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.93,0.95,0.99,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(132);
   pt->SetTextSize(0.065);
   TText *AText = pt->AddText("[0.25, 0.4]");
   pt->Draw();
   p2_1_b0->Modified();
   c2_b0->cd();
  
// ------------>Primitives in pad: p2_1_b1
   TPad *p2_1_b1 = new TPad("p2_1_b1", "p2_1_b1",0.35,0,0.7,1);
   p2_1_b1->Draw();
   p2_1_b1->cd();
   p2_1_b1->Range(4646.667,-104.54,5913.333,18.46);
   p2_1_b1->SetFillColor(0);
   p2_1_b1->SetFillStyle(4000);
   p2_1_b1->SetBorderMode(0);
   p2_1_b1->SetBorderSize(2);
   p2_1_b1->SetTickx(1);
   p2_1_b1->SetTicky(1);
   p2_1_b1->SetLeftMargin(0.2);
   p2_1_b1->SetRightMargin(0.05);
   p2_1_b1->SetTopMargin(0.02);
   p2_1_b1->SetBottomMargin(0.85);
   p2_1_b1->SetFrameLineWidth(2);
   p2_1_b1->SetFrameBorderMode(0);
   p2_1_b1->SetFrameLineWidth(2);
   p2_1_b1->SetFrameBorderMode(0);
   
   TH1D *frame_44472d0__3 = new TH1D("frame_44472d0__3","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_44472d0__3->SetBinContent(1,19.7719);
   frame_44472d0__3->SetMinimum(0.01);
   frame_44472d0__3->SetMaximum(16);
   frame_44472d0__3->SetEntries(3);
   frame_44472d0__3->SetDirectory(0);
   frame_44472d0__3->SetStats(0);
   frame_44472d0__3->SetLineWidth(2);
   frame_44472d0__3->GetXaxis()->SetNdivisions(505);
   frame_44472d0__3->GetXaxis()->SetLabelFont(132);
   frame_44472d0__3->GetXaxis()->SetLabelOffset(-0.032);
   frame_44472d0__3->GetXaxis()->SetLabelSize(0);
   frame_44472d0__3->GetXaxis()->SetTitleSize(0.072);
   frame_44472d0__3->GetXaxis()->SetTickLength(0.01);
   frame_44472d0__3->GetXaxis()->SetTitleOffset(0.3);
   frame_44472d0__3->GetXaxis()->SetTitleFont(132);
   frame_44472d0__3->GetYaxis()->SetNdivisions(505);
   frame_44472d0__3->GetYaxis()->SetLabelFont(132);
   frame_44472d0__3->GetYaxis()->SetLabelOffset(0.02);
   frame_44472d0__3->GetYaxis()->SetLabelSize(0.06);
   frame_44472d0__3->GetYaxis()->SetTitleSize(0.072);
   frame_44472d0__3->GetYaxis()->SetTickLength(0.2);
   frame_44472d0__3->GetYaxis()->SetTitleOffset(1.1);
   frame_44472d0__3->GetYaxis()->SetTitleFont(132);
   frame_44472d0__3->GetZaxis()->SetLabelFont(132);
   frame_44472d0__3->GetZaxis()->SetLabelSize(0.06);
   frame_44472d0__3->GetZaxis()->SetTitleSize(0.072);
   frame_44472d0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_44472d0__3->GetZaxis()->SetTitleFont(132);
   frame_44472d0__3->Draw("FUNC");
   
   Double_t Combinatorial_fx7[21] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Combinatorial_fy7[21] = {
   15.44174,
   14.43799,
   13.49949,
   12.62199,
   11.80153,
   11.03441,
   10.31715,
   9.646508,
   9.019463,
   8.433178,
   7.885002,
   7.372459,
   6.893233,
   6.445157,
   6.026207,
   5.63449,
   5.268235,
   4.925788,
   4.605601,
   4.306226,
   4.306226};
   graph = new TGraph(21,Combinatorial_fx7,Combinatorial_fy7);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Total pdf bdt1 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Combinatorial7 = new TH1F("Graph_Combinatorial7","Projection of Total pdf bdt1 brem1",100,4805,5945);
   Graph_Combinatorial7->SetMinimum(3.192675);
   Graph_Combinatorial7->SetMaximum(16.55529);
   Graph_Combinatorial7->SetDirectory(0);
   Graph_Combinatorial7->SetStats(0);
   Graph_Combinatorial7->SetLineWidth(2);
   Graph_Combinatorial7->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial7->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial7->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial7->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial7->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial7->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial7->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial7->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial7->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial7->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial7->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial7->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial7->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial7->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial7->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial7->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial7->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial7);
   
   graph->Draw("l");
   
   Double_t Lb2pmunux8[35] = {
   4900,
   4950,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Lb2pmunuy8[35] = {
   0.1551552,
   0.1555791,
   0.1553044,
   0.1547195,
   0.1537081,
   0.1521922,
   0.1501151,
   0.1474459,
   0.1441812,
   0.1403443,
   0.1359827,
   0.1311634,
   0.1259689,
   0.114821,
   0.1032771,
   0.09198936,
   0.08143929,
   0.07191284,
   0.06352003,
   0.05623621,
   0.04994833,
   0.04449969,
   0.03972542,
   0.03547789,
   0.03164258,
   0.02493812,
   0.01936196,
   0.01490325,
   0.01152589,
   0.009086507,
   0.007390179,
   0.006270842,
   0.005627755,
   0.005416891,
   0.005416891};
   graph = new TGraph(35,Lb2pmunux8,Lb2pmunuy8);
   graph->SetName("#Lambda^{0}_{b} #rightarrow p #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt1 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Lb2pmunu8 = new TH1F("Graph_Lb2pmunu8","Projection of Total pdf bdt1 brem1",100,4805,5945);
   Graph_Lb2pmunu8->SetMinimum(0);
   Graph_Lb2pmunu8->SetMaximum(0.1705953);
   Graph_Lb2pmunu8->SetDirectory(0);
   Graph_Lb2pmunu8->SetStats(0);
   Graph_Lb2pmunu8->SetLineWidth(2);
   Graph_Lb2pmunu8->GetXaxis()->SetNdivisions(505);
   Graph_Lb2pmunu8->GetXaxis()->SetLabelFont(132);
   Graph_Lb2pmunu8->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu8->GetXaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu8->GetXaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu8->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu8->GetXaxis()->SetTitleFont(132);
   Graph_Lb2pmunu8->GetYaxis()->SetLabelFont(132);
   Graph_Lb2pmunu8->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu8->GetYaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu8->GetYaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu8->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu8->GetYaxis()->SetTitleFont(132);
   Graph_Lb2pmunu8->GetZaxis()->SetLabelFont(132);
   Graph_Lb2pmunu8->GetZaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu8->GetZaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu8->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lb2pmunu8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lb2pmunu8);
   
   graph->Draw("l");
   
   Double_t Bd2pienux9[38] = {
   4900,
   4950,
   5000,
   5025,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5200,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5450,
   5475,
   5500,
   5525,
   5550,
   5575,
   5600,
   5625,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bd2pienuy9[38] = {
   0.08892507,
   0.08888862,
   0.08866479,
   0.08827118,
   0.087434,
   0.08676963,
   0.08589902,
   0.08479466,
   0.0834358,
   0.08181011,
   0.07991516,
   0.07775914,
   0.07536052,
   0.07274712,
   0.06995441,
   0.06399854,
   0.0518163,
   0.04616532,
   0.04103674,
   0.03647948,
   0.03247019,
   0.02894466,
   0.0258268,
   0.02304817,
   0.02055722,
   0.01832044,
   0.01631881,
   0.01454205,
   0.01298297,
   0.01163361,
   0.01048313,
   0.009517227,
   0.008718742,
   0.007549223,
   0.006830165,
   0.006446098,
   0.006325818,
   0.006325818};
   graph = new TGraph(38,Bd2pienux9,Bd2pienuy9);
   graph->SetName("B_{d} #rightarrow #pi #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt1 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bs2pienu9 = new TH1F("Graph_bs2pienu9","Projection of Total pdf bdt1 brem1",100,4805,5945);
   Graph_bs2pienu9->SetMinimum(0);
   Graph_bs2pienu9->SetMaximum(0.097185);
   Graph_bs2pienu9->SetDirectory(0);
   Graph_bs2pienu9->SetStats(0);
   Graph_bs2pienu9->SetLineWidth(2);
   Graph_bs2pienu9->GetXaxis()->SetNdivisions(505);
   Graph_bs2pienu9->GetXaxis()->SetLabelFont(132);
   Graph_bs2pienu9->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu9->GetXaxis()->SetLabelSize(0.06);
   Graph_bs2pienu9->GetXaxis()->SetTitleSize(0.072);
   Graph_bs2pienu9->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu9->GetXaxis()->SetTitleFont(132);
   Graph_bs2pienu9->GetYaxis()->SetLabelFont(132);
   Graph_bs2pienu9->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu9->GetYaxis()->SetLabelSize(0.06);
   Graph_bs2pienu9->GetYaxis()->SetTitleSize(0.072);
   Graph_bs2pienu9->GetYaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu9->GetYaxis()->SetTitleFont(132);
   Graph_bs2pienu9->GetZaxis()->SetLabelFont(132);
   Graph_bs2pienu9->GetZaxis()->SetLabelSize(0.06);
   Graph_bs2pienu9->GetZaxis()->SetTitleSize(0.072);
   Graph_bs2pienu9->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs2pienu9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs2pienu9);
   
   graph->Draw("l");
   
   Double_t Bsemux10[77] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5243.75,
   5250,
   5256.25,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5296.875,
   5300,
   5303.125,
   5306.25,
   5312.5,
   5318.75,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5356.25,
   5359.375,
   5362.5,
   5365.625,
   5368.75,
   5371.875,
   5375,
   5378.125,
   5381.25,
   5387.5,
   5393.75,
   5400,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5456.25,
   5462.5,
   5468.75,
   5475,
   5487.5,
   5500,
   5512.5,
   5525,
   5550,
   5575,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bsemuy10[77] = {
   0.002081935,
   0.002691197,
   0.003573546,
   0.004905277,
   0.005834275,
   0.007022035,
   0.008567396,
   0.01061895,
   0.0134073,
   0.01518579,
   0.01730377,
   0.01984791,
   0.02293329,
   0.02671489,
   0.02893021,
   0.03140494,
   0.03417888,
   0.03729951,
   0.04082373,
   0.0448202,
   0.04937225,
   0.05458173,
   0.06057405,
   0.06391099,
   0.0675048,
   0.07138112,
   0.07554325,
   0.08383604,
   0.09166855,
   0.09875622,
   0.1019341,
   0.1048245,
   0.1073977,
   0.1096266,
   0.1114873,
   0.1129597,
   0.1140276,
   0.1146794,
   0.1149077,
   0.1147101,
   0.1140888,
   0.1130505,
   0.1116069,
   0.1097736,
   0.1075706,
   0.1050214,
   0.1021528,
   0.09899469,
   0.09193917,
   0.08412861,
   0.07584751,
   0.05899813,
   0.05517375,
   0.05168537,
   0.0484961,
   0.04557388,
   0.04042219,
   0.03604546,
   0.03230051,
   0.02907512,
   0.02628048,
   0.0238456,
   0.02171325,
   0.01983693,
   0.01670677,
   0.01422297,
   0.01222406,
   0.01059515,
   0.008135793,
   0.006403326,
   0.005143905,
   0.003486785,
   0.002487774,
   0.00184613,
   0.001413245,
   0.001109494,
   0.001109494};
   graph = new TGraph(77,Bsemux10,Bsemuy10);
   graph->SetName("B_{s} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt1 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu10 = new TH1F("Graph_bsemu10","Projection of Total pdf bdt1 brem1",100,4805,5945);
   Graph_bsemu10->SetMinimum(0);
   Graph_bsemu10->SetMaximum(0.1262875);
   Graph_bsemu10->SetDirectory(0);
   Graph_bsemu10->SetStats(0);
   Graph_bsemu10->SetLineWidth(2);
   Graph_bsemu10->GetXaxis()->SetNdivisions(505);
   Graph_bsemu10->GetXaxis()->SetLabelFont(132);
   Graph_bsemu10->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu10->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu10->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu10->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu10->GetXaxis()->SetTitleFont(132);
   Graph_bsemu10->GetYaxis()->SetLabelFont(132);
   Graph_bsemu10->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu10->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu10->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu10->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu10->GetYaxis()->SetTitleFont(132);
   Graph_bsemu10->GetZaxis()->SetLabelFont(132);
   Graph_bsemu10->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu10->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu10->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu10);
   
   graph->Draw("l");
   
   Double_t Bsemux11[80] = {
   4900,
   4950,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5181.25,
   5187.5,
   5193.75,
   5200,
   5206.25,
   5209.375,
   5212.5,
   5215.625,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5278.125,
   5281.25,
   5284.375,
   5287.5,
   5290.625,
   5293.75,
   5296.875,
   5300,
   5306.25,
   5312.5,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5368.75,
   5375,
   5381.25,
   5387.5,
   5400,
   5412.5,
   5425,
   5437.5,
   5450,
   5475,
   5500,
   5525,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bdemuy11[80] = {
   1.856242e-07,
   2.527953e-07,
   3.582467e-07,
   4.343921e-07,
   5.345563e-07,
   6.692391e-07,
   7.543758e-07,
   8.55065e-07,
   9.750989e-07,
   1.119452e-06,
   1.294736e-06,
   1.509879e-06,
   1.636058e-06,
   1.77713e-06,
   1.935399e-06,
   2.113619e-06,
   2.315092e-06,
   2.54381e-06,
   2.804627e-06,
   3.103485e-06,
   3.447715e-06,
   3.639611e-06,
   3.846434e-06,
   4.069691e-06,
   4.310896e-06,
   4.800228e-06,
   5.263839e-06,
   5.480599e-06,
   5.68447e-06,
   5.873387e-06,
   6.045384e-06,
   6.198632e-06,
   6.331467e-06,
   6.442428e-06,
   6.530274e-06,
   6.594014e-06,
   6.632923e-06,
   6.646557e-06,
   6.634758e-06,
   6.597663e-06,
   6.535695e-06,
   6.44956e-06,
   6.340231e-06,
   6.208928e-06,
   6.057102e-06,
   5.886399e-06,
   5.69864e-06,
   5.49578e-06,
   5.279881e-06,
   4.817521e-06,
   4.328821e-06,
   3.343288e-06,
   3.124935e-06,
   2.925906e-06,
   2.744066e-06,
   2.577558e-06,
   2.284276e-06,
   2.03539e-06,
   1.822647e-06,
   1.63959e-06,
   1.481117e-06,
   1.343154e-06,
   1.222421e-06,
   1.116258e-06,
   9.393137e-07,
   7.990646e-07,
   6.863059e-07,
   5.944999e-07,
   5.189098e-07,
   4.032795e-07,
   3.205689e-07,
   2.596725e-07,
   2.137351e-07,
   1.506205e-07,
   1.107021e-07,
   8.409491e-08,
   6.560617e-08,
   5.231643e-08,
   4.249179e-08,
   4.249179e-08};
   graph = new TGraph(80,Bsemux11,Bdemuy11);
   graph->SetName("B_{d} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt1 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu_new_11 = new TH1F("Graph_bsemu_new_11","Projection of Total pdf bdt1 brem1",100,4805,5945);
   Graph_bsemu_new_11->SetMinimum(0);
   Graph_bsemu_new_11->SetMaximum(7.306963e-06);
   Graph_bsemu_new_11->SetDirectory(0);
   Graph_bsemu_new_11->SetStats(0);
   Graph_bsemu_new_11->SetLineWidth(2);
   Graph_bsemu_new_11->GetXaxis()->SetNdivisions(505);
   Graph_bsemu_new_11->GetXaxis()->SetLabelFont(132);
   Graph_bsemu_new_11->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_11->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_11->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_11->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_11->GetXaxis()->SetTitleFont(132);
   Graph_bsemu_new_11->GetYaxis()->SetLabelFont(132);
   Graph_bsemu_new_11->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_11->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_11->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_11->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_11->GetYaxis()->SetTitleFont(132);
   Graph_bsemu_new_11->GetZaxis()->SetLabelFont(132);
   Graph_bsemu_new_11->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_11->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_11->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu_new_11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu_new_11);
   
   graph->Draw("l");
   
   Double_t Total_fx12[22] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Total_fy12[22] = {
   15.6879,
   14.68515,
   13.74544,
   12.85851,
   12.01796,
   11.22367,
   10.47989,
   9.793256,
   9.177959,
   8.620055,
   8.01832,
   7.721191,
   7.44703,
   6.943137,
   6.481179,
   6.05336,
   5.655782,
   5.285663,
   4.940735,
   4.619088,
   4.319078,
   4.319078};
   graph = new TGraph(22,Total_fx12,Total_fy12);
   graph->SetName("Total");
   graph->SetTitle("Projection of Total pdf bdt1 brem1");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   
   TH1F *Graph_Total12 = new TH1F("Graph_Total12","Projection of Total pdf bdt1 brem1",100,4805,5945);
   Graph_Total12->SetMinimum(3.182196);
   Graph_Total12->SetMaximum(16.82478);
   Graph_Total12->SetDirectory(0);
   Graph_Total12->SetStats(0);
   Graph_Total12->SetLineWidth(2);
   Graph_Total12->GetXaxis()->SetNdivisions(505);
   Graph_Total12->GetXaxis()->SetLabelFont(132);
   Graph_Total12->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total12->GetXaxis()->SetLabelSize(0.06);
   Graph_Total12->GetXaxis()->SetTitleSize(0.072);
   Graph_Total12->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total12->GetXaxis()->SetTitleFont(132);
   Graph_Total12->GetYaxis()->SetLabelFont(132);
   Graph_Total12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total12->GetYaxis()->SetLabelSize(0.06);
   Graph_Total12->GetYaxis()->SetTitleSize(0.072);
   Graph_Total12->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total12->GetYaxis()->SetTitleFont(132);
   Graph_Total12->GetZaxis()->SetLabelFont(132);
   Graph_Total12->GetZaxis()->SetLabelSize(0.06);
   Graph_Total12->GetZaxis()->SetTitleSize(0.072);
   Graph_Total12->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total12);
   
   graph->Draw("l");
   
   Double_t h_dataset_bdt1_brem1_fx3002[19] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825};
   Double_t h_dataset_bdt1_brem1_fy3002[19] = {
   14,
   9,
   12,
   12,
   10,
   11,
   9,
   10,
   6,
   8,
   12,
   10,
   7,
   6,
   4,
   7,
   7,
   6,
   8};
   Double_t h_dataset_bdt1_brem1_felx3002[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt1_brem1_fely3002[19] = {
   3.6965,
   2.943461,
   3.415266,
   3.415266,
   3.108694,
   3.265579,
   2.943461,
   3.108694,
   2.379931,
   2.768386,
   3.415266,
   3.108694,
   2.58147,
   2.379931,
   1.914339,
   2.58147,
   2.58147,
   2.379931,
   2.768386};
   Double_t h_dataset_bdt1_brem1_fehx3002[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt1_brem1_fehy3002[19] = {
   4.830381,
   4.110204,
   4.559819,
   4.559819,
   4.26695,
   4.416521,
   4.110204,
   4.26695,
   3.583642,
   3.945142,
   4.559819,
   4.26695,
   3.770281,
   3.583642,
   3.162753,
   3.770281,
   3.770281,
   3.583642,
   3.945142};
   grae = new TGraphAsymmErrors(19,h_dataset_bdt1_brem1_fx3002,h_dataset_bdt1_brem1_fy3002,h_dataset_bdt1_brem1_felx3002,h_dataset_bdt1_brem1_fehx3002,h_dataset_bdt1_brem1_fely3002,h_dataset_bdt1_brem1_fehy3002);
   grae->SetName("h_dataset_bdt1_brem1");
   grae->SetTitle("Histogram of dataset_bdt1_brem1_plot__m_emu");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(2.5);
   
   TH1F *Graph_h_dataset_bdt1_brem13002 = new TH1F("Graph_h_dataset_bdt1_brem13002","Histogram of dataset_bdt1_brem1_plot__m_emu",100,4805,5945);
   Graph_h_dataset_bdt1_brem13002->SetMinimum(0.4111888);
   Graph_h_dataset_bdt1_brem13002->SetMaximum(20.50485);
   Graph_h_dataset_bdt1_brem13002->SetDirectory(0);
   Graph_h_dataset_bdt1_brem13002->SetStats(0);
   Graph_h_dataset_bdt1_brem13002->SetLineWidth(2);
   Graph_h_dataset_bdt1_brem13002->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_bdt1_brem13002->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt1_brem13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt1_brem13002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt1_brem13002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt1_brem13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt1_brem13002->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt1_brem13002->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt1_brem13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt1_brem13002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt1_brem13002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt1_brem13002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt1_brem13002->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt1_brem13002->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt1_brem13002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt1_brem13002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt1_brem13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_bdt1_brem13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_bdt1_brem13002);
   
   grae->Draw("p");
   
   TH1D *frame_44472d0__4 = new TH1D("frame_44472d0__4","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_44472d0__4->SetBinContent(1,19.7719);
   frame_44472d0__4->SetMinimum(0.01);
   frame_44472d0__4->SetMaximum(16);
   frame_44472d0__4->SetEntries(3);
   frame_44472d0__4->SetDirectory(0);
   frame_44472d0__4->SetStats(0);
   frame_44472d0__4->SetLineWidth(2);
   frame_44472d0__4->GetXaxis()->SetNdivisions(505);
   frame_44472d0__4->GetXaxis()->SetLabelFont(132);
   frame_44472d0__4->GetXaxis()->SetLabelOffset(-0.032);
   frame_44472d0__4->GetXaxis()->SetLabelSize(0);
   frame_44472d0__4->GetXaxis()->SetTitleSize(0.072);
   frame_44472d0__4->GetXaxis()->SetTickLength(0.01);
   frame_44472d0__4->GetXaxis()->SetTitleOffset(0.3);
   frame_44472d0__4->GetXaxis()->SetTitleFont(132);
   frame_44472d0__4->GetYaxis()->SetNdivisions(505);
   frame_44472d0__4->GetYaxis()->SetLabelFont(132);
   frame_44472d0__4->GetYaxis()->SetLabelOffset(0.02);
   frame_44472d0__4->GetYaxis()->SetLabelSize(0.06);
   frame_44472d0__4->GetYaxis()->SetTitleSize(0.072);
   frame_44472d0__4->GetYaxis()->SetTickLength(0.2);
   frame_44472d0__4->GetYaxis()->SetTitleOffset(1.1);
   frame_44472d0__4->GetYaxis()->SetTitleFont(132);
   frame_44472d0__4->GetZaxis()->SetLabelFont(132);
   frame_44472d0__4->GetZaxis()->SetLabelSize(0.06);
   frame_44472d0__4->GetZaxis()->SetTitleSize(0.072);
   frame_44472d0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_44472d0__4->GetZaxis()->SetTitleFont(132);
   frame_44472d0__4->Draw("AXISSAME");
   line = new TLine(5100,0,5100,16);
   line->SetLineStyle(3);
   line->Draw();
   line = new TLine(5500,0,5500,16);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.65,0.93,0.95,0.99,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(132);
   pt->SetTextSize(0.065);
   AText = pt->AddText("[0.25, 0.4]");
   pt->Draw();
   p2_1_b1->Modified();
   c2_b0->cd();
  
// ------------>Primitives in pad: p2_2_b0
   TPad *p2_2_b0 = new TPad("p2_2_b0", "p2_2_b0",0,0,0.35,1);
   p2_2_b0->Draw();
   p2_2_b0->cd();
   p2_2_b0->Range(4646.667,-88.55003,5913.333,34.45001);
   p2_2_b0->SetFillColor(0);
   p2_2_b0->SetFillStyle(4000);
   p2_2_b0->SetBorderMode(0);
   p2_2_b0->SetBorderSize(2);
   p2_2_b0->SetTickx(1);
   p2_2_b0->SetTicky(1);
   p2_2_b0->SetLeftMargin(0.2);
   p2_2_b0->SetRightMargin(0.05);
   p2_2_b0->SetTopMargin(0.15);
   p2_2_b0->SetBottomMargin(0.72);
   p2_2_b0->SetFrameLineWidth(2);
   p2_2_b0->SetFrameBorderMode(0);
   p2_2_b0->SetFrameLineWidth(2);
   p2_2_b0->SetFrameBorderMode(0);
   
   TH1D *frame_11db6df0__5 = new TH1D("frame_11db6df0__5","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11db6df0__5->SetBinContent(1,13.76571);
   frame_11db6df0__5->SetMinimum(0.01);
   frame_11db6df0__5->SetMaximum(16);
   frame_11db6df0__5->SetEntries(3);
   frame_11db6df0__5->SetDirectory(0);
   frame_11db6df0__5->SetStats(0);
   frame_11db6df0__5->SetLineWidth(2);
   frame_11db6df0__5->GetXaxis()->SetNdivisions(505);
   frame_11db6df0__5->GetXaxis()->SetLabelFont(132);
   frame_11db6df0__5->GetXaxis()->SetLabelOffset(-0.032);
   frame_11db6df0__5->GetXaxis()->SetLabelSize(0);
   frame_11db6df0__5->GetXaxis()->SetTitleSize(0.072);
   frame_11db6df0__5->GetXaxis()->SetTickLength(0.01);
   frame_11db6df0__5->GetXaxis()->SetTitleOffset(0.3);
   frame_11db6df0__5->GetXaxis()->SetTitleFont(132);
   frame_11db6df0__5->GetYaxis()->SetNdivisions(505);
   frame_11db6df0__5->GetYaxis()->SetLabelFont(132);
   frame_11db6df0__5->GetYaxis()->SetLabelOffset(0.02);
   frame_11db6df0__5->GetYaxis()->SetLabelSize(0.06);
   frame_11db6df0__5->GetYaxis()->SetTitleSize(0.072);
   frame_11db6df0__5->GetYaxis()->SetTickLength(0.2);
   frame_11db6df0__5->GetYaxis()->SetTitleOffset(1.1);
   frame_11db6df0__5->GetYaxis()->SetTitleFont(132);
   frame_11db6df0__5->GetZaxis()->SetLabelFont(132);
   frame_11db6df0__5->GetZaxis()->SetLabelSize(0.06);
   frame_11db6df0__5->GetZaxis()->SetTitleSize(0.072);
   frame_11db6df0__5->GetZaxis()->SetTitleOffset(1.2);
   frame_11db6df0__5->GetZaxis()->SetTitleFont(132);
   frame_11db6df0__5->Draw("FUNC");
   
   Double_t Combinatorial_fx13[26] = {
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Combinatorial_fy13[26] = {
   4.045722,
   3.827656,
   3.621344,
   3.426152,
   3.241481,
   3.066764,
   2.901464,
   2.745074,
   2.597113,
   2.457128,
   2.324687,
   2.080838,
   1.862567,
   1.667192,
   1.492311,
   1.335774,
   1.195657,
   1.070238,
   0.957975,
   0.8574876,
   0.767541,
   0.6870293,
   0.614963,
   0.5504561,
   0.4927157,
   0.4927157};
   graph = new TGraph(26,Combinatorial_fx13,Combinatorial_fy13);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Total pdf bdt2 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Combinatorial13 = new TH1F("Graph_Combinatorial13","Projection of Total pdf bdt2 brem0",100,4805,5945);
   Graph_Combinatorial13->SetMinimum(0.137415);
   Graph_Combinatorial13->SetMaximum(4.401023);
   Graph_Combinatorial13->SetDirectory(0);
   Graph_Combinatorial13->SetStats(0);
   Graph_Combinatorial13->SetLineWidth(2);
   Graph_Combinatorial13->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial13->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial13->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial13->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial13->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial13->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial13->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial13->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial13->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial13->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial13->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial13->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial13->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial13->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial13->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial13->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial13->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial13);
   
   graph->Draw("l");
   
   Double_t Lb2pmunux14[40] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5075,
   5100,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5200,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Lb2pmunuy14[40] = {
   0.8019022,
   0.8004028,
   0.7959866,
   0.7887886,
   0.7790634,
   0.7671304,
   0.7533579,
   0.7219408,
   0.6541774,
   0.6221726,
   0.5926534,
   0.5654458,
   0.5398725,
   0.4903428,
   0.4391915,
   0.3858256,
   0.3334545,
   0.3090278,
   0.2863347,
   0.2655345,
   0.2465488,
   0.2128047,
   0.1523217,
   0.1233453,
   0.09651077,
   0.07333255,
   0.05464104,
   0.04039059,
   0.0299241,
   0.02235339,
   0.01684611,
   0.009661721,
   0.005427337,
   0.002917262,
   0.001493461,
   0.0007300583,
   0.0003450939,
   0.0001706333,
   0.0001210726,
   0.0001210726};
   graph = new TGraph(40,Lb2pmunux14,Lb2pmunuy14);
   graph->SetName("#Lambda^{0}_{b} #rightarrow p #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt2 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Lb2pmunu14 = new TH1F("Graph_Lb2pmunu14","Projection of Total pdf bdt2 brem0",100,4805,5945);
   Graph_Lb2pmunu14->SetMinimum(0);
   Graph_Lb2pmunu14->SetMaximum(0.8820803);
   Graph_Lb2pmunu14->SetDirectory(0);
   Graph_Lb2pmunu14->SetStats(0);
   Graph_Lb2pmunu14->SetLineWidth(2);
   Graph_Lb2pmunu14->GetXaxis()->SetNdivisions(505);
   Graph_Lb2pmunu14->GetXaxis()->SetLabelFont(132);
   Graph_Lb2pmunu14->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu14->GetXaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu14->GetXaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu14->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu14->GetXaxis()->SetTitleFont(132);
   Graph_Lb2pmunu14->GetYaxis()->SetLabelFont(132);
   Graph_Lb2pmunu14->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu14->GetYaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu14->GetYaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu14->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu14->GetYaxis()->SetTitleFont(132);
   Graph_Lb2pmunu14->GetZaxis()->SetLabelFont(132);
   Graph_Lb2pmunu14->GetZaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu14->GetZaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu14->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lb2pmunu14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lb2pmunu14);
   
   graph->Draw("l");
   
   Double_t Bd2pienux15[48] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4943.75,
   4950,
   4962.5,
   4975,
   4987.5,
   4993.75,
   5000,
   5006.25,
   5012.5,
   5025,
   5037.5,
   5050,
   5056.25,
   5062.5,
   5075,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bd2pienuy15[48] = {
   0.6564195,
   0.6550202,
   0.650923,
   0.6443014,
   0.6354034,
   0.6244461,
   0.611584,
   0.5969519,
   0.5806728,
   0.5441945,
   0.5052128,
   0.4678309,
   0.450896,
   0.4355101,
   0.4217708,
   0.409584,
   0.3886857,
   0.3693269,
   0.3475568,
   0.3348836,
   0.3208418,
   0.2890253,
   0.2182902,
   0.1844201,
   0.1538766,
   0.1273346,
   0.1048506,
   0.0861299,
   0.07071371,
   0.05808917,
   0.04776051,
   0.03928602,
   0.03229762,
   0.02168085,
   0.01430892,
   0.009233345,
   0.003644544,
   0.001491007,
   0.0007623414,
   0.0005193439,
   0.0004246823,
   0.0003765714,
   0.0003460758,
   0.0003245554,
   0.0003094382,
   0.0003002364,
   0.0002970777,
   0.0002970777};
   graph = new TGraph(48,Bd2pienux15,Bd2pienuy15);
   graph->SetName("B_{d} #rightarrow #pi #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt2 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bs2pienu15 = new TH1F("Graph_bs2pienu15","Projection of Total pdf bdt2 brem0",100,4805,5945);
   Graph_bs2pienu15->SetMinimum(0);
   Graph_bs2pienu15->SetMaximum(0.7220318);
   Graph_bs2pienu15->SetDirectory(0);
   Graph_bs2pienu15->SetStats(0);
   Graph_bs2pienu15->SetLineWidth(2);
   Graph_bs2pienu15->GetXaxis()->SetNdivisions(505);
   Graph_bs2pienu15->GetXaxis()->SetLabelFont(132);
   Graph_bs2pienu15->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu15->GetXaxis()->SetLabelSize(0.06);
   Graph_bs2pienu15->GetXaxis()->SetTitleSize(0.072);
   Graph_bs2pienu15->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu15->GetXaxis()->SetTitleFont(132);
   Graph_bs2pienu15->GetYaxis()->SetLabelFont(132);
   Graph_bs2pienu15->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu15->GetYaxis()->SetLabelSize(0.06);
   Graph_bs2pienu15->GetYaxis()->SetTitleSize(0.072);
   Graph_bs2pienu15->GetYaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu15->GetYaxis()->SetTitleFont(132);
   Graph_bs2pienu15->GetZaxis()->SetLabelFont(132);
   Graph_bs2pienu15->GetZaxis()->SetLabelSize(0.06);
   Graph_bs2pienu15->GetZaxis()->SetTitleSize(0.072);
   Graph_bs2pienu15->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs2pienu15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs2pienu15);
   
   graph->Draw("l");
   
   Double_t Bsemux16[77] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5312.5,
   5318.75,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5345.312,
   5346.875,
   5348.438,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5371.875,
   5375,
   5381.25,
   5384.375,
   5387.5,
   5390.625,
   5393.75,
   5396.875,
   5400,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bsemuy16[77] = {
   0.00267689,
   0.003371281,
   0.004336505,
   0.005721622,
   0.00664645,
   0.007787761,
   0.009213979,
   0.01102155,
   0.01334946,
   0.01476916,
   0.016403,
   0.01829362,
   0.02049435,
   0.02307254,
   0.02611413,
   0.02972988,
   0.0317966,
   0.03406431,
   0.03655845,
   0.03930843,
   0.04234842,
   0.04571829,
   0.04946472,
   0.05364264,
   0.058317,
   0.06356496,
   0.06643216,
   0.06947867,
   0.07271894,
   0.07616886,
   0.07984589,
   0.08376932,
   0.08566751,
   0.0872592,
   0.08852536,
   0.0894511,
   0.0900254,
   0.09024142,
   0.09009656,
   0.08959256,
   0.08873545,
   0.08753541,
   0.08600661,
   0.08416691,
   0.08203749,
   0.07964248,
   0.0770085,
   0.07416414,
   0.06796556,
   0.06129565,
   0.04751695,
   0.04084385,
   0.0345502,
   0.02876208,
   0.02356328,
   0.01899752,
   0.01507315,
   0.01176947,
   0.009043893,
   0.006839114,
   0.005089675,
   0.003727572,
   0.002686629,
   0.00190786,
   0.001381962,
   0.0007911853,
   0.0004938547,
   0.0002291346,
   3.287171e-05,
   1.013441e-05,
   4.345309e-06,
   2.241398e-06,
   1.301523e-06,
   8.2069e-07,
   5.498717e-07,
   3.859775e-07,
   3.859775e-07};
   graph = new TGraph(77,Bsemux16,Bsemuy16);
   graph->SetName("B_{s} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt2 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu16 = new TH1F("Graph_bsemu16","Projection of Total pdf bdt2 brem0",100,4805,5945);
   Graph_bsemu16->SetMinimum(0);
   Graph_bsemu16->SetMaximum(0.09926552);
   Graph_bsemu16->SetDirectory(0);
   Graph_bsemu16->SetStats(0);
   Graph_bsemu16->SetLineWidth(2);
   Graph_bsemu16->GetXaxis()->SetNdivisions(505);
   Graph_bsemu16->GetXaxis()->SetLabelFont(132);
   Graph_bsemu16->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu16->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu16->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu16->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu16->GetXaxis()->SetTitleFont(132);
   Graph_bsemu16->GetYaxis()->SetLabelFont(132);
   Graph_bsemu16->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu16->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu16->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu16->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu16->GetYaxis()->SetTitleFont(132);
   Graph_bsemu16->GetZaxis()->SetLabelFont(132);
   Graph_bsemu16->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu16->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu16->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu16);
   
   graph->Draw("l");
   
   Double_t Bsemux17[84] = {
   4900,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5168.75,
   5175,
   5181.25,
   5187.5,
   5193.75,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5260.938,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5284.375,
   5287.5,
   5293.75,
   5296.875,
   5300,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bdemuy17[84] = {
   2.314203e-07,
   3.036918e-07,
   3.516695e-07,
   4.106086e-07,
   4.838852e-07,
   5.762208e-07,
   6.943576e-07,
   7.660177e-07,
   8.48155e-07,
   9.427881e-07,
   1.052426e-06,
   1.180216e-06,
   1.330138e-06,
   1.507282e-06,
   1.608047e-06,
   1.718226e-06,
   1.838963e-06,
   1.971573e-06,
   2.117574e-06,
   2.278727e-06,
   2.45708e-06,
   2.655025e-06,
   2.875373e-06,
   3.121434e-06,
   3.39713e-06,
   3.547517e-06,
   3.707131e-06,
   3.876703e-06,
   4.057031e-06,
   4.248995e-06,
   4.453563e-06,
   4.671802e-06,
   4.90489e-06,
   5.019453e-06,
   5.11575e-06,
   5.192394e-06,
   5.248453e-06,
   5.28324e-06,
   5.296327e-06,
   5.287551e-06,
   5.257021e-06,
   5.205114e-06,
   5.132467e-06,
   5.039964e-06,
   4.928719e-06,
   4.800053e-06,
   4.655469e-06,
   4.496619e-06,
   4.32528e-06,
   3.952633e-06,
   3.552878e-06,
   2.731695e-06,
   2.336633e-06,
   1.965939e-06,
   1.626939e-06,
   1.470889e-06,
   1.324323e-06,
   1.187444e-06,
   1.060322e-06,
   9.429051e-07,
   8.350326e-07,
   7.364517e-07,
   6.468304e-07,
   4.92832e-07,
   3.693422e-07,
   2.722578e-07,
   1.974028e-07,
   1.407821e-07,
   9.959175e-08,
   7.263439e-08,
   4.201322e-08,
   2.641798e-08,
   6.748461e-09,
   2.637932e-09,
   7.210173e-10,
   2.910905e-10,
   1.448245e-10,
   8.20952e-11,
   5.088324e-11,
   3.365533e-11,
   2.338817e-11,
   1.689715e-11,
   1.259642e-11,
   1.259642e-11};
   graph = new TGraph(84,Bsemux17,Bdemuy17);
   graph->SetName("B_{d} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt2 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu_new_17 = new TH1F("Graph_bsemu_new_17","Projection of Total pdf bdt2 brem0",100,4805,5945);
   Graph_bsemu_new_17->SetMinimum(0);
   Graph_bsemu_new_17->SetMaximum(5.825958e-06);
   Graph_bsemu_new_17->SetDirectory(0);
   Graph_bsemu_new_17->SetStats(0);
   Graph_bsemu_new_17->SetLineWidth(2);
   Graph_bsemu_new_17->GetXaxis()->SetNdivisions(505);
   Graph_bsemu_new_17->GetXaxis()->SetLabelFont(132);
   Graph_bsemu_new_17->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_17->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_17->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_17->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_17->GetXaxis()->SetTitleFont(132);
   Graph_bsemu_new_17->GetYaxis()->SetLabelFont(132);
   Graph_bsemu_new_17->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_17->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_17->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_17->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_17->GetYaxis()->SetTitleFont(132);
   Graph_bsemu_new_17->GetZaxis()->SetLabelFont(132);
   Graph_bsemu_new_17->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_17->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_17->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu_new_17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu_new_17);
   
   graph->Draw("l");
   
   Double_t Total_fx18[32] = {
   4900,
   4912.5,
   4925,
   4950,
   4975,
   4987.5,
   5000,
   5025,
   5050,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Total_fy18[32] = {
   5.506721,
   5.384919,
   5.24512,
   4.927329,
   4.589355,
   4.426604,
   4.273981,
   4.000286,
   3.745086,
   3.209017,
   2.953674,
   2.726896,
   2.529999,
   2.357808,
   2.203582,
   2.062688,
   1.933898,
   1.818657,
   1.720061,
   1.640048,
   1.382262,
   1.288538,
   1.213495,
   1.080452,
   0.9638371,
   0.8607858,
   0.7693828,
   0.6880852,
   0.6156183,
   0.5509275,
   0.4931342,
   0.4931342};
   graph = new TGraph(32,Total_fx18,Total_fy18);
   graph->SetName("Total");
   graph->SetTitle("Projection of Total pdf bdt2 brem0");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   
   TH1F *Graph_Total18 = new TH1F("Graph_Total18","Projection of Total pdf bdt2 brem0",100,4805,5945);
   Graph_Total18->SetMinimum(0);
   Graph_Total18->SetMaximum(6.008079);
   Graph_Total18->SetDirectory(0);
   Graph_Total18->SetStats(0);
   Graph_Total18->SetLineWidth(2);
   Graph_Total18->GetXaxis()->SetNdivisions(505);
   Graph_Total18->GetXaxis()->SetLabelFont(132);
   Graph_Total18->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total18->GetXaxis()->SetLabelSize(0.06);
   Graph_Total18->GetXaxis()->SetTitleSize(0.072);
   Graph_Total18->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total18->GetXaxis()->SetTitleFont(132);
   Graph_Total18->GetYaxis()->SetLabelFont(132);
   Graph_Total18->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total18->GetYaxis()->SetLabelSize(0.06);
   Graph_Total18->GetYaxis()->SetTitleSize(0.072);
   Graph_Total18->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total18->GetYaxis()->SetTitleFont(132);
   Graph_Total18->GetZaxis()->SetLabelFont(132);
   Graph_Total18->GetZaxis()->SetLabelSize(0.06);
   Graph_Total18->GetZaxis()->SetTitleSize(0.072);
   Graph_Total18->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total18);
   
   graph->Draw("l");
   
   Double_t h_dataset_bdt2_brem0_fx3003[19] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825};
   Double_t h_dataset_bdt2_brem0_fy3003[19] = {
   2,
   5,
   9,
   3,
   2,
   2,
   4,
   1,
   0,
   1,
   0,
   2,
   0,
   1,
   1,
   2,
   0,
   0,
   3};
   Double_t h_dataset_bdt2_brem0_felx3003[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt2_brem0_fely3003[19] = {
   1.291815,
   2.159691,
   2.943461,
   1.632705,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   0,
   0.8272462,
   0,
   1.291815,
   0,
   0.8272462,
   0.8272462,
   1.291815,
   0,
   0,
   1.632705};
   Double_t h_dataset_bdt2_brem0_fehx3003[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt2_brem0_fehy3003[19] = {
   2.63786,
   3.382473,
   4.110204,
   2.918186,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   2.299527,
   2.299527,
   2.63786,
   1.147874,
   1.147874,
   2.918186};
   grae = new TGraphAsymmErrors(19,h_dataset_bdt2_brem0_fx3003,h_dataset_bdt2_brem0_fy3003,h_dataset_bdt2_brem0_felx3003,h_dataset_bdt2_brem0_fehx3003,h_dataset_bdt2_brem0_fely3003,h_dataset_bdt2_brem0_fehy3003);
   grae->SetName("h_dataset_bdt2_brem0");
   grae->SetTitle("Histogram of dataset_bdt2_brem0_plot__m_emu");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(2.5);
   
   TH1F *Graph_h_dataset_bdt2_brem03003 = new TH1F("Graph_h_dataset_bdt2_brem03003","Histogram of dataset_bdt2_brem0_plot__m_emu",100,4805,5945);
   Graph_h_dataset_bdt2_brem03003->SetMinimum(0);
   Graph_h_dataset_bdt2_brem03003->SetMaximum(14.42122);
   Graph_h_dataset_bdt2_brem03003->SetDirectory(0);
   Graph_h_dataset_bdt2_brem03003->SetStats(0);
   Graph_h_dataset_bdt2_brem03003->SetLineWidth(2);
   Graph_h_dataset_bdt2_brem03003->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_bdt2_brem03003->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt2_brem03003->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt2_brem03003->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt2_brem03003->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt2_brem03003->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt2_brem03003->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt2_brem03003->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt2_brem03003->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt2_brem03003->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt2_brem03003->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt2_brem03003->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt2_brem03003->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt2_brem03003->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt2_brem03003->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt2_brem03003->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt2_brem03003->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_bdt2_brem03003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_bdt2_brem03003);
   
   grae->Draw("p");
   
   TH1D *frame_11db6df0__6 = new TH1D("frame_11db6df0__6","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11db6df0__6->SetBinContent(1,13.76571);
   frame_11db6df0__6->SetMinimum(0.01);
   frame_11db6df0__6->SetMaximum(16);
   frame_11db6df0__6->SetEntries(3);
   frame_11db6df0__6->SetDirectory(0);
   frame_11db6df0__6->SetStats(0);
   frame_11db6df0__6->SetLineWidth(2);
   frame_11db6df0__6->GetXaxis()->SetNdivisions(505);
   frame_11db6df0__6->GetXaxis()->SetLabelFont(132);
   frame_11db6df0__6->GetXaxis()->SetLabelOffset(-0.032);
   frame_11db6df0__6->GetXaxis()->SetLabelSize(0);
   frame_11db6df0__6->GetXaxis()->SetTitleSize(0.072);
   frame_11db6df0__6->GetXaxis()->SetTickLength(0.01);
   frame_11db6df0__6->GetXaxis()->SetTitleOffset(0.3);
   frame_11db6df0__6->GetXaxis()->SetTitleFont(132);
   frame_11db6df0__6->GetYaxis()->SetNdivisions(505);
   frame_11db6df0__6->GetYaxis()->SetLabelFont(132);
   frame_11db6df0__6->GetYaxis()->SetLabelOffset(0.02);
   frame_11db6df0__6->GetYaxis()->SetLabelSize(0.06);
   frame_11db6df0__6->GetYaxis()->SetTitleSize(0.072);
   frame_11db6df0__6->GetYaxis()->SetTickLength(0.2);
   frame_11db6df0__6->GetYaxis()->SetTitleOffset(1.1);
   frame_11db6df0__6->GetYaxis()->SetTitleFont(132);
   frame_11db6df0__6->GetZaxis()->SetLabelFont(132);
   frame_11db6df0__6->GetZaxis()->SetLabelSize(0.06);
   frame_11db6df0__6->GetZaxis()->SetTitleSize(0.072);
   frame_11db6df0__6->GetZaxis()->SetTitleOffset(1.2);
   frame_11db6df0__6->GetZaxis()->SetTitleFont(132);
   frame_11db6df0__6->Draw("AXISSAME");
   line = new TLine(5100,0,5100,16);
   line->SetLineStyle(3);
   line->Draw();
   line = new TLine(5500,0,5500,16);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.65,0.8,0.95,0.86,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(132);
   pt->SetTextSize(0.065);
   AText = pt->AddText("[0.4, 0.5]");
   pt->Draw();
   p2_2_b0->Modified();
   c2_b0->cd();
  
// ------------>Primitives in pad: p2_2_b1
   TPad *p2_2_b1 = new TPad("p2_2_b1", "p2_2_b1",0.35,0,0.7,1);
   p2_2_b1->Draw();
   p2_2_b1->cd();
   p2_2_b1->Range(4646.667,-88.55003,5913.333,34.45001);
   p2_2_b1->SetFillColor(0);
   p2_2_b1->SetFillStyle(4000);
   p2_2_b1->SetBorderMode(0);
   p2_2_b1->SetBorderSize(2);
   p2_2_b1->SetTickx(1);
   p2_2_b1->SetTicky(1);
   p2_2_b1->SetLeftMargin(0.2);
   p2_2_b1->SetRightMargin(0.05);
   p2_2_b1->SetTopMargin(0.15);
   p2_2_b1->SetBottomMargin(0.72);
   p2_2_b1->SetFrameLineWidth(2);
   p2_2_b1->SetFrameBorderMode(0);
   p2_2_b1->SetFrameLineWidth(2);
   p2_2_b1->SetFrameBorderMode(0);
   
   TH1D *frame_11eb9750__7 = new TH1D("frame_11eb9750__7","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11eb9750__7->SetBinContent(1,8.801596);
   frame_11eb9750__7->SetMinimum(0.01);
   frame_11eb9750__7->SetMaximum(16);
   frame_11eb9750__7->SetEntries(3);
   frame_11eb9750__7->SetDirectory(0);
   frame_11eb9750__7->SetStats(0);
   frame_11eb9750__7->SetLineWidth(2);
   frame_11eb9750__7->GetXaxis()->SetNdivisions(505);
   frame_11eb9750__7->GetXaxis()->SetLabelFont(132);
   frame_11eb9750__7->GetXaxis()->SetLabelOffset(-0.032);
   frame_11eb9750__7->GetXaxis()->SetLabelSize(0);
   frame_11eb9750__7->GetXaxis()->SetTitleSize(0.072);
   frame_11eb9750__7->GetXaxis()->SetTickLength(0.01);
   frame_11eb9750__7->GetXaxis()->SetTitleOffset(0.3);
   frame_11eb9750__7->GetXaxis()->SetTitleFont(132);
   frame_11eb9750__7->GetYaxis()->SetNdivisions(505);
   frame_11eb9750__7->GetYaxis()->SetLabelFont(132);
   frame_11eb9750__7->GetYaxis()->SetLabelOffset(0.02);
   frame_11eb9750__7->GetYaxis()->SetLabelSize(0.06);
   frame_11eb9750__7->GetYaxis()->SetTitleSize(0.072);
   frame_11eb9750__7->GetYaxis()->SetTickLength(0.2);
   frame_11eb9750__7->GetYaxis()->SetTitleOffset(1.1);
   frame_11eb9750__7->GetYaxis()->SetTitleFont(132);
   frame_11eb9750__7->GetZaxis()->SetLabelFont(132);
   frame_11eb9750__7->GetZaxis()->SetLabelSize(0.06);
   frame_11eb9750__7->GetZaxis()->SetTitleSize(0.072);
   frame_11eb9750__7->GetZaxis()->SetTitleOffset(1.2);
   frame_11eb9750__7->GetZaxis()->SetTitleFont(132);
   frame_11eb9750__7->Draw("FUNC");
   
   Double_t Combinatorial_fx19[22] = {
   4900,
   4925,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Combinatorial_fy19[22] = {
   4.488976,
   4.307045,
   4.132488,
   3.80431,
   3.502194,
   3.22407,
   2.968033,
   2.732329,
   2.515344,
   2.31559,
   2.131699,
   1.962412,
   1.806569,
   1.663101,
   1.531028,
   1.409442,
   1.297513,
   1.194472,
   1.099614,
   1.012289,
   0.9318988,
   0.9318988};
   graph = new TGraph(22,Combinatorial_fx19,Combinatorial_fy19);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Total pdf bdt2 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Combinatorial19 = new TH1F("Graph_Combinatorial19","Projection of Total pdf bdt2 brem1",100,4805,5945);
   Graph_Combinatorial19->SetMinimum(0.5761911);
   Graph_Combinatorial19->SetMaximum(4.844684);
   Graph_Combinatorial19->SetDirectory(0);
   Graph_Combinatorial19->SetStats(0);
   Graph_Combinatorial19->SetLineWidth(2);
   Graph_Combinatorial19->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial19->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial19->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial19->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial19->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial19->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial19->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial19->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial19->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial19->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial19->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial19->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial19->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial19->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial19->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial19->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial19->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial19);
   
   graph->Draw("l");
   
   Double_t Lb2pmunu0[35] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Lb2pmunuy0[35] = {
   0.04159009,
   0.04151879,
   0.04131813,
   0.04099079,
   0.04054115,
   0.03997516,
   0.03930023,
   0.03852506,
   0.03765937,
   0.03671392,
   0.03570005,
   0.03351424,
   0.02883971,
   0.02652402,
   0.02431766,
   0.02227191,
   0.02042077,
   0.01878178,
   0.01735811,
   0.01614139,
   0.0151147,
   0.01425589,
   0.0135404,
   0.01294348,
   0.01244196,
   0.01164669,
   0.01103114,
   0.0105226,
   0.01008713,
   0.009715308,
   0.009411113,
   0.009184692,
   0.009047637,
   0.009009525,
   0.009009525};
   graph = new TGraph(35,Lb2pmunu0,Lb2pmunuy0);
   graph->SetName("#Lambda^{0}_{b} #rightarrow p #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt2 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Lb2pmunu0 = new TH1F("Graph_Lb2pmunu0","Projection of Total pdf bdt2 brem1",100,4805,5945);
   Graph_Lb2pmunu0->SetMinimum(0.005751468);
   Graph_Lb2pmunu0->SetMaximum(0.04484815);
   Graph_Lb2pmunu0->SetDirectory(0);
   Graph_Lb2pmunu0->SetStats(0);
   Graph_Lb2pmunu0->SetLineWidth(2);
   Graph_Lb2pmunu0->GetXaxis()->SetNdivisions(505);
   Graph_Lb2pmunu0->GetXaxis()->SetLabelFont(132);
   Graph_Lb2pmunu0->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu0->GetXaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu0->GetXaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu0->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu0->GetXaxis()->SetTitleFont(132);
   Graph_Lb2pmunu0->GetYaxis()->SetLabelFont(132);
   Graph_Lb2pmunu0->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu0->GetYaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu0->GetYaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu0->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu0->GetYaxis()->SetTitleFont(132);
   Graph_Lb2pmunu0->GetZaxis()->SetLabelFont(132);
   Graph_Lb2pmunu0->GetZaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu0->GetZaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu0->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lb2pmunu0->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lb2pmunu0);
   
   graph->Draw("l");
   
   Double_t Bd2pienux21[32] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   5000,
   5025,
   5050,
   5100,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bd2pienuy21[32] = {
   0.03540934,
   0.03535055,
   0.03517983,
   0.03490123,
   0.03452118,
   0.03404822,
   0.03349247,
   0.03217796,
   0.0306707,
   0.02905686,
   0.02576297,
   0.02260926,
   0.02112266,
   0.01970652,
   0.01836779,
   0.01711263,
   0.01594479,
   0.0148642,
   0.01386691,
   0.012946,
   0.01209332,
   0.0113013,
   0.009879165,
   0.008661872,
   0.007654218,
   0.006858998,
   0.006263796,
   0.005843079,
   0.005567655,
   0.005413053,
   0.00536391,
   0.00536391};
   graph = new TGraph(32,Bd2pienux21,Bd2pienuy21);
   graph->SetName("B_{d} #rightarrow #pi #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt2 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bs2pienu21 = new TH1F("Graph_bs2pienu21","Projection of Total pdf bdt2 brem1",100,4805,5945);
   Graph_bs2pienu21->SetMinimum(0.002359366);
   Graph_bs2pienu21->SetMaximum(0.03841389);
   Graph_bs2pienu21->SetDirectory(0);
   Graph_bs2pienu21->SetStats(0);
   Graph_bs2pienu21->SetLineWidth(2);
   Graph_bs2pienu21->GetXaxis()->SetNdivisions(505);
   Graph_bs2pienu21->GetXaxis()->SetLabelFont(132);
   Graph_bs2pienu21->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu21->GetXaxis()->SetLabelSize(0.06);
   Graph_bs2pienu21->GetXaxis()->SetTitleSize(0.072);
   Graph_bs2pienu21->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu21->GetXaxis()->SetTitleFont(132);
   Graph_bs2pienu21->GetYaxis()->SetLabelFont(132);
   Graph_bs2pienu21->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu21->GetYaxis()->SetLabelSize(0.06);
   Graph_bs2pienu21->GetYaxis()->SetTitleSize(0.072);
   Graph_bs2pienu21->GetYaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu21->GetYaxis()->SetTitleFont(132);
   Graph_bs2pienu21->GetZaxis()->SetLabelFont(132);
   Graph_bs2pienu21->GetZaxis()->SetLabelSize(0.06);
   Graph_bs2pienu21->GetZaxis()->SetTitleSize(0.072);
   Graph_bs2pienu21->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs2pienu21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs2pienu21);
   
   graph->Draw("l");
   
   Double_t Bsemux22[77] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5243.75,
   5250,
   5256.25,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5296.875,
   5300,
   5303.125,
   5306.25,
   5312.5,
   5318.75,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5356.25,
   5359.375,
   5362.5,
   5365.625,
   5368.75,
   5371.875,
   5375,
   5378.125,
   5381.25,
   5387.5,
   5393.75,
   5400,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5456.25,
   5462.5,
   5468.75,
   5475,
   5487.5,
   5500,
   5512.5,
   5525,
   5550,
   5575,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bsemuy22[77] = {
   0.001773479,
   0.002292473,
   0.003044094,
   0.004178518,
   0.004969877,
   0.00598166,
   0.007298063,
   0.009045664,
   0.01142089,
   0.01293589,
   0.01474006,
   0.01690727,
   0.01953553,
   0.02275685,
   0.02464395,
   0.02675203,
   0.02911499,
   0.03177326,
   0.03477534,
   0.0381797,
   0.04205733,
   0.04649498,
   0.05159948,
   0.05444202,
   0.05750338,
   0.06080539,
   0.06435086,
   0.07141501,
   0.07808707,
   0.08412464,
   0.08683167,
   0.08929389,
   0.09148585,
   0.09338448,
   0.0949695,
   0.09622373,
   0.09713345,
   0.09768865,
   0.09788316,
   0.09771483,
   0.09718553,
   0.09630112,
   0.09507135,
   0.09350969,
   0.09163306,
   0.08946155,
   0.08701802,
   0.08432777,
   0.07831759,
   0.07166424,
   0.06461005,
   0.05025705,
   0.04699929,
   0.04402774,
   0.04131099,
   0.03882172,
   0.03443329,
   0.03070502,
   0.02751491,
   0.02476739,
   0.0223868,
   0.02031267,
   0.01849625,
   0.01689792,
   0.01423152,
   0.01211572,
   0.01041296,
   0.009025386,
   0.006930405,
   0.005454618,
   0.004381791,
   0.002970188,
   0.002119189,
   0.00157261,
   0.001203861,
   0.0009451131,
   0.0009451131};
   graph = new TGraph(77,Bsemux22,Bsemuy22);
   graph->SetName("B_{s} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt2 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu22 = new TH1F("Graph_bsemu22","Projection of Total pdf bdt2 brem1",100,4805,5945);
   Graph_bsemu22->SetMinimum(0);
   Graph_bsemu22->SetMaximum(0.107577);
   Graph_bsemu22->SetDirectory(0);
   Graph_bsemu22->SetStats(0);
   Graph_bsemu22->SetLineWidth(2);
   Graph_bsemu22->GetXaxis()->SetNdivisions(505);
   Graph_bsemu22->GetXaxis()->SetLabelFont(132);
   Graph_bsemu22->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu22->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu22->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu22->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu22->GetXaxis()->SetTitleFont(132);
   Graph_bsemu22->GetYaxis()->SetLabelFont(132);
   Graph_bsemu22->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu22->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu22->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu22->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu22->GetYaxis()->SetTitleFont(132);
   Graph_bsemu22->GetZaxis()->SetLabelFont(132);
   Graph_bsemu22->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu22->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu22->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu22);
   
   graph->Draw("l");
   
   Double_t Bsemux23[80] = {
   4900,
   4950,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5181.25,
   5187.5,
   5193.75,
   5200,
   5206.25,
   5209.375,
   5212.5,
   5215.625,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5278.125,
   5281.25,
   5284.375,
   5287.5,
   5290.625,
   5293.75,
   5296.875,
   5300,
   5306.25,
   5312.5,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5368.75,
   5375,
   5381.25,
   5387.5,
   5400,
   5412.5,
   5425,
   5437.5,
   5450,
   5475,
   5500,
   5525,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bdemuy23[80] = {
   1.578864e-07,
   2.150202e-07,
   3.04714e-07,
   3.694811e-07,
   4.546778e-07,
   5.692349e-07,
   6.416497e-07,
   7.272929e-07,
   8.293902e-07,
   9.521723e-07,
   1.101264e-06,
   1.284258e-06,
   1.391582e-06,
   1.511574e-06,
   1.646193e-06,
   1.797781e-06,
   1.969148e-06,
   2.163689e-06,
   2.385532e-06,
   2.639732e-06,
   2.932525e-06,
   3.095745e-06,
   3.271663e-06,
   3.461558e-06,
   3.666721e-06,
   4.082931e-06,
   4.477266e-06,
   4.661635e-06,
   4.835042e-06,
   4.995729e-06,
   5.142025e-06,
   5.272372e-06,
   5.385358e-06,
   5.479738e-06,
   5.554457e-06,
   5.608673e-06,
   5.641768e-06,
   5.653364e-06,
   5.643329e-06,
   5.611777e-06,
   5.559069e-06,
   5.485805e-06,
   5.392812e-06,
   5.28113e-06,
   5.151991e-06,
   5.006797e-06,
   4.847094e-06,
   4.674548e-06,
   4.49091e-06,
   4.09764e-06,
   3.681967e-06,
   2.843702e-06,
   2.657977e-06,
   2.488689e-06,
   2.334021e-06,
   2.192395e-06,
   1.942938e-06,
   1.731243e-06,
   1.550289e-06,
   1.394587e-06,
   1.259794e-06,
   1.142447e-06,
   1.039755e-06,
   9.49456e-07,
   7.989523e-07,
   6.796606e-07,
   5.837514e-07,
   5.05664e-07,
   4.413693e-07,
   3.430176e-07,
   2.726664e-07,
   2.208697e-07,
   1.817967e-07,
   1.281133e-07,
   9.415996e-08,
   7.152863e-08,
   5.580266e-08,
   4.44988e-08,
   3.614225e-08,
   3.614225e-08};
   graph = new TGraph(80,Bsemux23,Bdemuy23);
   graph->SetName("B_{d} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt2 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu_new_23 = new TH1F("Graph_bsemu_new_23","Projection of Total pdf bdt2 brem1",100,4805,5945);
   Graph_bsemu_new_23->SetMinimum(0);
   Graph_bsemu_new_23->SetMaximum(6.215086e-06);
   Graph_bsemu_new_23->SetDirectory(0);
   Graph_bsemu_new_23->SetStats(0);
   Graph_bsemu_new_23->SetLineWidth(2);
   Graph_bsemu_new_23->GetXaxis()->SetNdivisions(505);
   Graph_bsemu_new_23->GetXaxis()->SetLabelFont(132);
   Graph_bsemu_new_23->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_23->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_23->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_23->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_23->GetXaxis()->SetTitleFont(132);
   Graph_bsemu_new_23->GetYaxis()->SetLabelFont(132);
   Graph_bsemu_new_23->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_23->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_23->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_23->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_23->GetYaxis()->SetTitleFont(132);
   Graph_bsemu_new_23->GetZaxis()->SetLabelFont(132);
   Graph_bsemu_new_23->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_23->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_23->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu_new_23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu_new_23);
   
   graph->Draw("l");
   
   Double_t Total_fx24[25] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Total_fy24[25] = {
   4.567749,
   4.209843,
   3.877191,
   3.568944,
   3.284655,
   3.024007,
   2.787199,
   2.576572,
   2.483672,
   2.403076,
   2.333993,
   2.255876,
   2.159804,
   2.050766,
   1.944281,
   1.852862,
   1.69491,
   1.556135,
   1.43077,
   1.316462,
   1.211845,
   1.115939,
   1.027954,
   0.9472174,
   0.9472174};
   graph = new TGraph(25,Total_fx24,Total_fy24);
   graph->SetName("Total");
   graph->SetTitle("Projection of Total pdf bdt2 brem1");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   
   TH1F *Graph_Total24 = new TH1F("Graph_Total24","Projection of Total pdf bdt2 brem1",100,4805,5945);
   Graph_Total24->SetMinimum(0.5851643);
   Graph_Total24->SetMaximum(4.929802);
   Graph_Total24->SetDirectory(0);
   Graph_Total24->SetStats(0);
   Graph_Total24->SetLineWidth(2);
   Graph_Total24->GetXaxis()->SetNdivisions(505);
   Graph_Total24->GetXaxis()->SetLabelFont(132);
   Graph_Total24->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total24->GetXaxis()->SetLabelSize(0.06);
   Graph_Total24->GetXaxis()->SetTitleSize(0.072);
   Graph_Total24->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total24->GetXaxis()->SetTitleFont(132);
   Graph_Total24->GetYaxis()->SetLabelFont(132);
   Graph_Total24->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total24->GetYaxis()->SetLabelSize(0.06);
   Graph_Total24->GetYaxis()->SetTitleSize(0.072);
   Graph_Total24->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total24->GetYaxis()->SetTitleFont(132);
   Graph_Total24->GetZaxis()->SetLabelFont(132);
   Graph_Total24->GetZaxis()->SetLabelSize(0.06);
   Graph_Total24->GetZaxis()->SetTitleSize(0.072);
   Graph_Total24->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total24);
   
   graph->Draw("l");
   
   Double_t h_dataset_bdt2_brem1_fx3004[19] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825};
   Double_t h_dataset_bdt2_brem1_fy3004[19] = {
   3,
   4,
   2,
   4,
   5,
   3,
   0,
   2,
   3,
   2,
   1,
   4,
   3,
   1,
   2,
   3,
   0,
   1,
   1};
   Double_t h_dataset_bdt2_brem1_felx3004[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt2_brem1_fely3004[19] = {
   1.632705,
   1.914339,
   1.291815,
   1.914339,
   2.159691,
   1.632705,
   0,
   1.291815,
   1.632705,
   1.291815,
   0.8272462,
   1.914339,
   1.632705,
   0.8272462,
   1.291815,
   1.632705,
   0,
   0.8272462,
   0.8272462};
   Double_t h_dataset_bdt2_brem1_fehx3004[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt2_brem1_fehy3004[19] = {
   2.918186,
   3.162753,
   2.63786,
   3.162753,
   3.382473,
   2.918186,
   1.147874,
   2.63786,
   2.918186,
   2.63786,
   2.299527,
   3.162753,
   2.918186,
   2.299527,
   2.63786,
   2.918186,
   1.147874,
   2.299527,
   2.299527};
   grae = new TGraphAsymmErrors(19,h_dataset_bdt2_brem1_fx3004,h_dataset_bdt2_brem1_fy3004,h_dataset_bdt2_brem1_felx3004,h_dataset_bdt2_brem1_fehx3004,h_dataset_bdt2_brem1_fely3004,h_dataset_bdt2_brem1_fehy3004);
   grae->SetName("h_dataset_bdt2_brem1");
   grae->SetTitle("Histogram of dataset_bdt2_brem1_plot__m_emu");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(2.5);
   
   TH1F *Graph_h_dataset_bdt2_brem13004 = new TH1F("Graph_h_dataset_bdt2_brem13004","Histogram of dataset_bdt2_brem1_plot__m_emu",100,4805,5945);
   Graph_h_dataset_bdt2_brem13004->SetMinimum(0);
   Graph_h_dataset_bdt2_brem13004->SetMaximum(9.22072);
   Graph_h_dataset_bdt2_brem13004->SetDirectory(0);
   Graph_h_dataset_bdt2_brem13004->SetStats(0);
   Graph_h_dataset_bdt2_brem13004->SetLineWidth(2);
   Graph_h_dataset_bdt2_brem13004->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_bdt2_brem13004->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt2_brem13004->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt2_brem13004->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt2_brem13004->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt2_brem13004->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt2_brem13004->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt2_brem13004->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt2_brem13004->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt2_brem13004->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt2_brem13004->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt2_brem13004->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt2_brem13004->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt2_brem13004->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt2_brem13004->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt2_brem13004->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt2_brem13004->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_bdt2_brem13004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_bdt2_brem13004);
   
   grae->Draw("p");
   
   TH1D *frame_11eb9750__8 = new TH1D("frame_11eb9750__8","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11eb9750__8->SetBinContent(1,8.801596);
   frame_11eb9750__8->SetMinimum(0.01);
   frame_11eb9750__8->SetMaximum(16);
   frame_11eb9750__8->SetEntries(3);
   frame_11eb9750__8->SetDirectory(0);
   frame_11eb9750__8->SetStats(0);
   frame_11eb9750__8->SetLineWidth(2);
   frame_11eb9750__8->GetXaxis()->SetNdivisions(505);
   frame_11eb9750__8->GetXaxis()->SetLabelFont(132);
   frame_11eb9750__8->GetXaxis()->SetLabelOffset(-0.032);
   frame_11eb9750__8->GetXaxis()->SetLabelSize(0);
   frame_11eb9750__8->GetXaxis()->SetTitleSize(0.072);
   frame_11eb9750__8->GetXaxis()->SetTickLength(0.01);
   frame_11eb9750__8->GetXaxis()->SetTitleOffset(0.3);
   frame_11eb9750__8->GetXaxis()->SetTitleFont(132);
   frame_11eb9750__8->GetYaxis()->SetNdivisions(505);
   frame_11eb9750__8->GetYaxis()->SetLabelFont(132);
   frame_11eb9750__8->GetYaxis()->SetLabelOffset(0.02);
   frame_11eb9750__8->GetYaxis()->SetLabelSize(0.06);
   frame_11eb9750__8->GetYaxis()->SetTitleSize(0.072);
   frame_11eb9750__8->GetYaxis()->SetTickLength(0.2);
   frame_11eb9750__8->GetYaxis()->SetTitleOffset(1.1);
   frame_11eb9750__8->GetYaxis()->SetTitleFont(132);
   frame_11eb9750__8->GetZaxis()->SetLabelFont(132);
   frame_11eb9750__8->GetZaxis()->SetLabelSize(0.06);
   frame_11eb9750__8->GetZaxis()->SetTitleSize(0.072);
   frame_11eb9750__8->GetZaxis()->SetTitleOffset(1.2);
   frame_11eb9750__8->GetZaxis()->SetTitleFont(132);
   frame_11eb9750__8->Draw("AXISSAME");
   line = new TLine(5100,0,5100,16);
   line->SetLineStyle(3);
   line->Draw();
   line = new TLine(5500,0,5500,16);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.65,0.8,0.95,0.86,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(132);
   pt->SetTextSize(0.065);
   AText = pt->AddText("[0.4, 0.5]");
   pt->Draw();
   p2_2_b1->Modified();
   c2_b0->cd();
  
// ------------>Primitives in pad: p2_3_b0
   TPad *p2_3_b0 = new TPad("p2_3_b0", "p2_3_b0",0,0,0.35,1);
   p2_3_b0->Draw();
   p2_3_b0->cd();
   p2_3_b0->Range(4646.667,-72.55998,5913.333,50.43999);
   p2_3_b0->SetFillColor(0);
   p2_3_b0->SetFillStyle(4000);
   p2_3_b0->SetBorderMode(0);
   p2_3_b0->SetBorderSize(2);
   p2_3_b0->SetTickx(1);
   p2_3_b0->SetTicky(1);
   p2_3_b0->SetLeftMargin(0.2);
   p2_3_b0->SetRightMargin(0.05);
   p2_3_b0->SetTopMargin(0.28);
   p2_3_b0->SetBottomMargin(0.59);
   p2_3_b0->SetFrameLineWidth(2);
   p2_3_b0->SetFrameBorderMode(0);
   p2_3_b0->SetFrameLineWidth(2);
   p2_3_b0->SetFrameBorderMode(0);
   
   TH1D *frame_120191b0__9 = new TH1D("frame_120191b0__9","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_120191b0__9->SetBinContent(1,12.5424);
   frame_120191b0__9->SetMinimum(0.01);
   frame_120191b0__9->SetMaximum(16);
   frame_120191b0__9->SetEntries(3);
   frame_120191b0__9->SetDirectory(0);
   frame_120191b0__9->SetStats(0);
   frame_120191b0__9->SetLineWidth(2);
   frame_120191b0__9->GetXaxis()->SetNdivisions(505);
   frame_120191b0__9->GetXaxis()->SetLabelFont(132);
   frame_120191b0__9->GetXaxis()->SetLabelOffset(-0.032);
   frame_120191b0__9->GetXaxis()->SetLabelSize(0);
   frame_120191b0__9->GetXaxis()->SetTitleSize(0.072);
   frame_120191b0__9->GetXaxis()->SetTickLength(0.01);
   frame_120191b0__9->GetXaxis()->SetTitleOffset(0.3);
   frame_120191b0__9->GetXaxis()->SetTitleFont(132);
   frame_120191b0__9->GetYaxis()->SetNdivisions(505);
   frame_120191b0__9->GetYaxis()->SetLabelFont(132);
   frame_120191b0__9->GetYaxis()->SetLabelOffset(0.02);
   frame_120191b0__9->GetYaxis()->SetLabelSize(0.06);
   frame_120191b0__9->GetYaxis()->SetTitleSize(0.072);
   frame_120191b0__9->GetYaxis()->SetTickLength(0.2);
   frame_120191b0__9->GetYaxis()->SetTitleOffset(1.1);
   frame_120191b0__9->GetYaxis()->SetTitleFont(132);
   frame_120191b0__9->GetZaxis()->SetLabelFont(132);
   frame_120191b0__9->GetZaxis()->SetLabelSize(0.06);
   frame_120191b0__9->GetZaxis()->SetTitleSize(0.072);
   frame_120191b0__9->GetZaxis()->SetTitleOffset(1.2);
   frame_120191b0__9->GetZaxis()->SetTitleFont(132);
   frame_120191b0__9->Draw("FUNC");
   
   Double_t Combinatorial_fx25[27] = {
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Combinatorial_fy25[27] = {
   2.753651,
   2.588728,
   2.433684,
   2.287925,
   2.150896,
   2.022074,
   1.900968,
   1.787114,
   1.68008,
   1.579456,
   1.484859,
   1.395928,
   1.312322,
   1.159834,
   1.025064,
   0.9059545,
   0.800685,
   0.7076475,
   0.6254207,
   0.5527484,
   0.4885205,
   0.4317557,
   0.3815868,
   0.3372474,
   0.2980602,
   0.2634264,
   0.2634264};
   graph = new TGraph(27,Combinatorial_fx25,Combinatorial_fy25);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Total pdf bdt3 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Combinatorial25 = new TH1F("Graph_Combinatorial25","Projection of Total pdf bdt3 brem0",100,4805,5945);
   Graph_Combinatorial25->SetMinimum(0.01440393);
   Graph_Combinatorial25->SetMaximum(3.002673);
   Graph_Combinatorial25->SetDirectory(0);
   Graph_Combinatorial25->SetStats(0);
   Graph_Combinatorial25->SetLineWidth(2);
   Graph_Combinatorial25->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial25->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial25->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial25->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial25->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial25->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial25->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial25->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial25->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial25->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial25->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial25->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial25->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial25->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial25->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial25->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial25->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial25);
   
   graph->Draw("l");
   
   Double_t Lb2pmunu6[46] = {
   4900,
   4950,
   4956.25,
   4962.5,
   4968.75,
   4975,
   4981.25,
   4987.5,
   4993.75,
   5000,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5237.5,
   5250,
   5262.5,
   5275,
   5287.5,
   5300,
   5312.5,
   5325,
   5337.5,
   5350,
   5375,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Lb2pmunuy6[46] = {
   0.450226,
   0.4560395,
   0.4554852,
   0.4540195,
   0.4514933,
   0.4477981,
   0.4428715,
   0.4367212,
   0.429395,
   0.4210197,
   0.3411042,
   0.3250407,
   0.3121328,
   0.3019348,
   0.2934977,
   0.2772749,
   0.2674543,
   0.2556111,
   0.2415121,
   0.2252432,
   0.2071508,
   0.1877611,
   0.1476218,
   0.1281328,
   0.1097507,
   0.09286744,
   0.07773429,
   0.064469,
   0.05307246,
   0.04345456,
   0.03546262,
   0.02890888,
   0.02359197,
   0.01589254,
   0.01099834,
   0.007898178,
   0.005914356,
   0.003757755,
   0.002765108,
   0.002274021,
   0.002004706,
   0.001833346,
   0.001714903,
   0.001641344,
   0.001616054,
   0.001616054};
   graph = new TGraph(46,Lb2pmunu6,Lb2pmunuy6);
   graph->SetName("#Lambda^{0}_{b} #rightarrow p #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt3 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Lb2pmunu6 = new TH1F("Graph_Lb2pmunu6","Projection of Total pdf bdt3 brem0",100,4805,5945);
   Graph_Lb2pmunu6->SetMinimum(0);
   Graph_Lb2pmunu6->SetMaximum(0.5014818);
   Graph_Lb2pmunu6->SetDirectory(0);
   Graph_Lb2pmunu6->SetStats(0);
   Graph_Lb2pmunu6->SetLineWidth(2);
   Graph_Lb2pmunu6->GetXaxis()->SetNdivisions(505);
   Graph_Lb2pmunu6->GetXaxis()->SetLabelFont(132);
   Graph_Lb2pmunu6->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu6->GetXaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu6->GetXaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu6->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu6->GetXaxis()->SetTitleFont(132);
   Graph_Lb2pmunu6->GetYaxis()->SetLabelFont(132);
   Graph_Lb2pmunu6->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu6->GetYaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu6->GetYaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu6->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu6->GetYaxis()->SetTitleFont(132);
   Graph_Lb2pmunu6->GetZaxis()->SetLabelFont(132);
   Graph_Lb2pmunu6->GetZaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu6->GetZaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu6->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lb2pmunu6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lb2pmunu6);
   
   graph->Draw("l");
   
   Double_t Bd2pienux27[47] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4956.25,
   4962.5,
   4968.75,
   4975,
   4981.25,
   4987.5,
   4993.75,
   5000,
   5025,
   5031.25,
   5037.5,
   5043.75,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bd2pienuy27[47] = {
   0.4113765,
   0.4104909,
   0.407957,
   0.4039618,
   0.3982705,
   0.3944823,
   0.389791,
   0.3839652,
   0.3767965,
   0.3681375,
   0.3579619,
   0.3463466,
   0.3335249,
   0.2775956,
   0.264477,
   0.2523286,
   0.2412651,
   0.2312942,
   0.2141136,
   0.1991353,
   0.184397,
   0.1684545,
   0.150777,
   0.1317089,
   0.09324546,
   0.07590754,
   0.06077838,
   0.04810497,
   0.03782276,
   0.02966923,
   0.02329689,
   0.01835499,
   0.01453382,
   0.00928836,
   0.006112659,
   0.002885933,
   0.001515049,
   0.0009215673,
   0.0006738535,
   0.0005702437,
   0.0005239215,
   0.000500608,
   0.0004871722,
   0.0004787489,
   0.000473667,
   0.0004714162,
   0.0004714162};
   graph = new TGraph(47,Bd2pienux27,Bd2pienuy27);
   graph->SetName("B_{d} #rightarrow #pi #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt3 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bs2pienu27 = new TH1F("Graph_bs2pienu27","Projection of Total pdf bdt3 brem0",100,4805,5945);
   Graph_bs2pienu27->SetMinimum(0);
   Graph_bs2pienu27->SetMaximum(0.452467);
   Graph_bs2pienu27->SetDirectory(0);
   Graph_bs2pienu27->SetStats(0);
   Graph_bs2pienu27->SetLineWidth(2);
   Graph_bs2pienu27->GetXaxis()->SetNdivisions(505);
   Graph_bs2pienu27->GetXaxis()->SetLabelFont(132);
   Graph_bs2pienu27->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu27->GetXaxis()->SetLabelSize(0.06);
   Graph_bs2pienu27->GetXaxis()->SetTitleSize(0.072);
   Graph_bs2pienu27->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu27->GetXaxis()->SetTitleFont(132);
   Graph_bs2pienu27->GetYaxis()->SetLabelFont(132);
   Graph_bs2pienu27->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu27->GetYaxis()->SetLabelSize(0.06);
   Graph_bs2pienu27->GetYaxis()->SetTitleSize(0.072);
   Graph_bs2pienu27->GetYaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu27->GetYaxis()->SetTitleFont(132);
   Graph_bs2pienu27->GetZaxis()->SetLabelFont(132);
   Graph_bs2pienu27->GetZaxis()->SetLabelSize(0.06);
   Graph_bs2pienu27->GetZaxis()->SetTitleSize(0.072);
   Graph_bs2pienu27->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs2pienu27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs2pienu27);
   
   graph->Draw("l");
   
   Double_t Bsemux28[77] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5312.5,
   5318.75,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5345.312,
   5346.875,
   5348.438,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5371.875,
   5375,
   5381.25,
   5384.375,
   5387.5,
   5390.625,
   5393.75,
   5396.875,
   5400,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bsemuy28[77] = {
   0.002513195,
   0.003165124,
   0.004071323,
   0.005371739,
   0.006240013,
   0.007311532,
   0.008650535,
   0.01034757,
   0.01253312,
   0.01386601,
   0.01539994,
   0.01717495,
   0.0192411,
   0.02166164,
   0.02451723,
   0.02791187,
   0.0298522,
   0.03198125,
   0.03432287,
   0.03690468,
   0.03975878,
   0.04292257,
   0.0464399,
   0.05036234,
   0.05475086,
   0.0596779,
   0.06236977,
   0.06522998,
   0.06827211,
   0.07151106,
   0.07496324,
   0.07864675,
   0.08042886,
   0.08192321,
   0.08311195,
   0.08398108,
   0.08452026,
   0.08472307,
   0.08458707,
   0.08411389,
   0.08330919,
   0.08218253,
   0.08074723,
   0.07902002,
   0.07702082,
   0.07477226,
   0.07229935,
   0.06962893,
   0.0638094,
   0.05754736,
   0.04461124,
   0.03834621,
   0.03243742,
   0.02700325,
   0.02212236,
   0.0178358,
   0.01415141,
   0.01104975,
   0.00849085,
   0.006420895,
   0.004778436,
   0.003499627,
   0.002522339,
   0.001791193,
   0.001297454,
   0.0007428036,
   0.000463655,
   0.0002151228,
   3.086158e-05,
   9.514681e-06,
   4.079589e-06,
   2.104335e-06,
   1.221934e-06,
   7.70504e-07,
   5.162465e-07,
   3.623746e-07,
   3.623746e-07};
   graph = new TGraph(77,Bsemux28,Bsemuy28);
   graph->SetName("B_{s} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt3 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu28 = new TH1F("Graph_bsemu28","Projection of Total pdf bdt3 brem0",100,4805,5945);
   Graph_bsemu28->SetMinimum(0);
   Graph_bsemu28->SetMaximum(0.09319534);
   Graph_bsemu28->SetDirectory(0);
   Graph_bsemu28->SetStats(0);
   Graph_bsemu28->SetLineWidth(2);
   Graph_bsemu28->GetXaxis()->SetNdivisions(505);
   Graph_bsemu28->GetXaxis()->SetLabelFont(132);
   Graph_bsemu28->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu28->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu28->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu28->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu28->GetXaxis()->SetTitleFont(132);
   Graph_bsemu28->GetYaxis()->SetLabelFont(132);
   Graph_bsemu28->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu28->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu28->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu28->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu28->GetYaxis()->SetTitleFont(132);
   Graph_bsemu28->GetZaxis()->SetLabelFont(132);
   Graph_bsemu28->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu28->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu28->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu28->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu28);
   
   graph->Draw("l");
   
   Double_t Bsemux29[84] = {
   4900,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5168.75,
   5175,
   5181.25,
   5187.5,
   5193.75,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5260.938,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5284.375,
   5287.5,
   5293.75,
   5296.875,
   5300,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bdemuy29[84] = {
   2.169321e-07,
   2.84679e-07,
   3.29653e-07,
   3.849021e-07,
   4.535912e-07,
   5.401461e-07,
   6.508869e-07,
   7.180607e-07,
   7.950557e-07,
   8.837642e-07,
   9.865385e-07,
   1.106328e-06,
   1.246864e-06,
   1.412918e-06,
   1.507374e-06,
   1.610655e-06,
   1.723834e-06,
   1.848141e-06,
   1.985002e-06,
   2.136066e-06,
   2.303252e-06,
   2.488806e-06,
   2.695359e-06,
   2.926015e-06,
   3.18445e-06,
   3.325422e-06,
   3.475044e-06,
   3.633999e-06,
   3.803038e-06,
   3.982984e-06,
   4.174745e-06,
   4.379321e-06,
   4.597816e-06,
   4.705207e-06,
   4.795475e-06,
   4.867321e-06,
   4.91987e-06,
   4.95248e-06,
   4.964747e-06,
   4.956521e-06,
   4.927902e-06,
   4.879245e-06,
   4.811145e-06,
   4.724434e-06,
   4.620153e-06,
   4.499543e-06,
   4.36401e-06,
   4.215106e-06,
   4.054493e-06,
   3.705176e-06,
   3.330448e-06,
   2.560676e-06,
   2.190346e-06,
   1.84286e-06,
   1.525083e-06,
   1.378803e-06,
   1.241413e-06,
   1.113103e-06,
   9.939401e-07,
   8.838739e-07,
   7.827549e-07,
   6.903457e-07,
   6.063352e-07,
   4.61978e-07,
   3.462193e-07,
   2.552129e-07,
   1.850442e-07,
   1.319684e-07,
   9.335674e-08,
   6.808707e-08,
   3.938296e-08,
   2.476406e-08,
   6.325969e-09,
   2.472783e-09,
   6.758776e-10,
   2.728666e-10,
   1.357577e-10,
   7.695557e-11,
   4.769766e-11,
   3.154832e-11,
   2.192394e-11,
   1.583929e-11,
   1.180781e-11,
   1.180781e-11};
   graph = new TGraph(84,Bsemux29,Bdemuy29);
   graph->SetName("B_{d} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt3 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu_new_29 = new TH1F("Graph_bsemu_new_29","Projection of Total pdf bdt3 brem0",100,4805,5945);
   Graph_bsemu_new_29->SetMinimum(0);
   Graph_bsemu_new_29->SetMaximum(5.461221e-06);
   Graph_bsemu_new_29->SetDirectory(0);
   Graph_bsemu_new_29->SetStats(0);
   Graph_bsemu_new_29->SetLineWidth(2);
   Graph_bsemu_new_29->GetXaxis()->SetNdivisions(505);
   Graph_bsemu_new_29->GetXaxis()->SetLabelFont(132);
   Graph_bsemu_new_29->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_29->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_29->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_29->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_29->GetXaxis()->SetTitleFont(132);
   Graph_bsemu_new_29->GetYaxis()->SetLabelFont(132);
   Graph_bsemu_new_29->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_29->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_29->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_29->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_29->GetYaxis()->SetTitleFont(132);
   Graph_bsemu_new_29->GetZaxis()->SetLabelFont(132);
   Graph_bsemu_new_29->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_29->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_29->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu_new_29->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu_new_29);
   
   graph->Draw("l");
   
   Double_t Total_fx30[36] = {
   4900,
   4950,
   4975,
   4987.5,
   5000,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5100,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5412.5,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Total_fy30[36] = {
   3.617767,
   3.291159,
   3.116099,
   3.016851,
   2.909512,
   2.685177,
   2.577968,
   2.478738,
   2.388101,
   2.304623,
   2.149345,
   1.844065,
   1.694484,
   1.553308,
   1.423887,
   1.30864,
   1.209377,
   1.127174,
   1.062956,
   1.016414,
   0.9791708,
   0.9271958,
   0.8731601,
   0.8273498,
   0.7917054,
   0.7630813,
   0.7146985,
   0.6298832,
   0.5560933,
   0.4913225,
   0.4342631,
   0.3839086,
   0.3394419,
   0.3001757,
   0.2655142,
   0.2655142};
   graph = new TGraph(36,Total_fx30,Total_fy30);
   graph->SetName("Total");
   graph->SetTitle("Projection of Total pdf bdt3 brem0");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   
   TH1F *Graph_Total30 = new TH1F("Graph_Total30","Projection of Total pdf bdt3 brem0",100,4805,5945);
   Graph_Total30->SetMinimum(0);
   Graph_Total30->SetMaximum(3.952992);
   Graph_Total30->SetDirectory(0);
   Graph_Total30->SetStats(0);
   Graph_Total30->SetLineWidth(2);
   Graph_Total30->GetXaxis()->SetNdivisions(505);
   Graph_Total30->GetXaxis()->SetLabelFont(132);
   Graph_Total30->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total30->GetXaxis()->SetLabelSize(0.06);
   Graph_Total30->GetXaxis()->SetTitleSize(0.072);
   Graph_Total30->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total30->GetXaxis()->SetTitleFont(132);
   Graph_Total30->GetYaxis()->SetLabelFont(132);
   Graph_Total30->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total30->GetYaxis()->SetLabelSize(0.06);
   Graph_Total30->GetYaxis()->SetTitleSize(0.072);
   Graph_Total30->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total30->GetYaxis()->SetTitleFont(132);
   Graph_Total30->GetZaxis()->SetLabelFont(132);
   Graph_Total30->GetZaxis()->SetLabelSize(0.06);
   Graph_Total30->GetZaxis()->SetTitleSize(0.072);
   Graph_Total30->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total30->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total30);
   
   graph->Draw("l");
   
   Double_t h_dataset_bdt3_brem0_fx3005[19] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825};
   Double_t h_dataset_bdt3_brem0_fy3005[19] = {
   8,
   2,
   1,
   0,
   1,
   1,
   2,
   0,
   0,
   2,
   2,
   2,
   0,
   1,
   0,
   0,
   1,
   1,
   0};
   Double_t h_dataset_bdt3_brem0_felx3005[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt3_brem0_fely3005[19] = {
   2.768386,
   1.291815,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   1.291815,
   0,
   0,
   1.291815,
   1.291815,
   1.291815,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0.8272462,
   0};
   Double_t h_dataset_bdt3_brem0_fehx3005[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt3_brem0_fehy3005[19] = {
   3.945142,
   2.63786,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   2.63786,
   1.147874,
   1.147874,
   2.63786,
   2.63786,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   1.147874};
   grae = new TGraphAsymmErrors(19,h_dataset_bdt3_brem0_fx3005,h_dataset_bdt3_brem0_fy3005,h_dataset_bdt3_brem0_felx3005,h_dataset_bdt3_brem0_fehx3005,h_dataset_bdt3_brem0_fely3005,h_dataset_bdt3_brem0_fehy3005);
   grae->SetName("h_dataset_bdt3_brem0");
   grae->SetTitle("Histogram of dataset_bdt3_brem0_plot__m_emu");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(2.5);
   
   TH1F *Graph_h_dataset_bdt3_brem03005 = new TH1F("Graph_h_dataset_bdt3_brem03005","Histogram of dataset_bdt3_brem0_plot__m_emu",100,4805,5945);
   Graph_h_dataset_bdt3_brem03005->SetMinimum(0);
   Graph_h_dataset_bdt3_brem03005->SetMaximum(13.13966);
   Graph_h_dataset_bdt3_brem03005->SetDirectory(0);
   Graph_h_dataset_bdt3_brem03005->SetStats(0);
   Graph_h_dataset_bdt3_brem03005->SetLineWidth(2);
   Graph_h_dataset_bdt3_brem03005->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_bdt3_brem03005->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt3_brem03005->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt3_brem03005->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt3_brem03005->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt3_brem03005->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt3_brem03005->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt3_brem03005->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt3_brem03005->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt3_brem03005->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt3_brem03005->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt3_brem03005->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt3_brem03005->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt3_brem03005->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt3_brem03005->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt3_brem03005->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt3_brem03005->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_bdt3_brem03005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_bdt3_brem03005);
   
   grae->Draw("p");
   
   TH1D *frame_120191b0__10 = new TH1D("frame_120191b0__10","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_120191b0__10->SetBinContent(1,12.5424);
   frame_120191b0__10->SetMinimum(0.01);
   frame_120191b0__10->SetMaximum(16);
   frame_120191b0__10->SetEntries(3);
   frame_120191b0__10->SetDirectory(0);
   frame_120191b0__10->SetStats(0);
   frame_120191b0__10->SetLineWidth(2);
   frame_120191b0__10->GetXaxis()->SetNdivisions(505);
   frame_120191b0__10->GetXaxis()->SetLabelFont(132);
   frame_120191b0__10->GetXaxis()->SetLabelOffset(-0.032);
   frame_120191b0__10->GetXaxis()->SetLabelSize(0);
   frame_120191b0__10->GetXaxis()->SetTitleSize(0.072);
   frame_120191b0__10->GetXaxis()->SetTickLength(0.01);
   frame_120191b0__10->GetXaxis()->SetTitleOffset(0.3);
   frame_120191b0__10->GetXaxis()->SetTitleFont(132);
   frame_120191b0__10->GetYaxis()->SetNdivisions(505);
   frame_120191b0__10->GetYaxis()->SetLabelFont(132);
   frame_120191b0__10->GetYaxis()->SetLabelOffset(0.02);
   frame_120191b0__10->GetYaxis()->SetLabelSize(0.06);
   frame_120191b0__10->GetYaxis()->SetTitleSize(0.072);
   frame_120191b0__10->GetYaxis()->SetTickLength(0.2);
   frame_120191b0__10->GetYaxis()->SetTitleOffset(1.1);
   frame_120191b0__10->GetYaxis()->SetTitleFont(132);
   frame_120191b0__10->GetZaxis()->SetLabelFont(132);
   frame_120191b0__10->GetZaxis()->SetLabelSize(0.06);
   frame_120191b0__10->GetZaxis()->SetTitleSize(0.072);
   frame_120191b0__10->GetZaxis()->SetTitleOffset(1.2);
   frame_120191b0__10->GetZaxis()->SetTitleFont(132);
   frame_120191b0__10->Draw("AXISSAME");
   line = new TLine(5100,0,5100,16);
   line->SetLineStyle(3);
   line->Draw();
   line = new TLine(5500,0,5500,16);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.65,0.67,0.95,0.73,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(132);
   pt->SetTextSize(0.065);
   AText = pt->AddText("[0.5, 0.6]");
   pt->Draw();
   p2_3_b0->Modified();
   c2_b0->cd();
  
// ------------>Primitives in pad: p2_3_b1
   TPad *p2_3_b1 = new TPad("p2_3_b1", "p2_3_b1",0.35,0,0.7,1);
   p2_3_b1->Draw();
   p2_3_b1->cd();
   p2_3_b1->Range(4646.667,-72.55998,5913.333,50.43999);
   p2_3_b1->SetFillColor(0);
   p2_3_b1->SetFillStyle(4000);
   p2_3_b1->SetBorderMode(0);
   p2_3_b1->SetBorderSize(2);
   p2_3_b1->SetTickx(1);
   p2_3_b1->SetTicky(1);
   p2_3_b1->SetLeftMargin(0.2);
   p2_3_b1->SetRightMargin(0.05);
   p2_3_b1->SetTopMargin(0.28);
   p2_3_b1->SetBottomMargin(0.59);
   p2_3_b1->SetFrameLineWidth(2);
   p2_3_b1->SetFrameBorderMode(0);
   p2_3_b1->SetFrameLineWidth(2);
   p2_3_b1->SetFrameBorderMode(0);
   
   TH1D *frame_11effbb0__11 = new TH1D("frame_11effbb0__11","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11effbb0__11->SetBinContent(1,8.801596);
   frame_11effbb0__11->SetMinimum(0.01);
   frame_11effbb0__11->SetMaximum(16);
   frame_11effbb0__11->SetEntries(3);
   frame_11effbb0__11->SetDirectory(0);
   frame_11effbb0__11->SetStats(0);
   frame_11effbb0__11->SetLineWidth(2);
   frame_11effbb0__11->GetXaxis()->SetNdivisions(505);
   frame_11effbb0__11->GetXaxis()->SetLabelFont(132);
   frame_11effbb0__11->GetXaxis()->SetLabelOffset(-0.032);
   frame_11effbb0__11->GetXaxis()->SetLabelSize(0);
   frame_11effbb0__11->GetXaxis()->SetTitleSize(0.072);
   frame_11effbb0__11->GetXaxis()->SetTickLength(0.01);
   frame_11effbb0__11->GetXaxis()->SetTitleOffset(0.3);
   frame_11effbb0__11->GetXaxis()->SetTitleFont(132);
   frame_11effbb0__11->GetYaxis()->SetNdivisions(505);
   frame_11effbb0__11->GetYaxis()->SetLabelFont(132);
   frame_11effbb0__11->GetYaxis()->SetLabelOffset(0.02);
   frame_11effbb0__11->GetYaxis()->SetLabelSize(0.06);
   frame_11effbb0__11->GetYaxis()->SetTitleSize(0.072);
   frame_11effbb0__11->GetYaxis()->SetTickLength(0.2);
   frame_11effbb0__11->GetYaxis()->SetTitleOffset(1.1);
   frame_11effbb0__11->GetYaxis()->SetTitleFont(132);
   frame_11effbb0__11->GetZaxis()->SetLabelFont(132);
   frame_11effbb0__11->GetZaxis()->SetLabelSize(0.06);
   frame_11effbb0__11->GetZaxis()->SetTitleSize(0.072);
   frame_11effbb0__11->GetZaxis()->SetTitleOffset(1.2);
   frame_11effbb0__11->GetZaxis()->SetTitleFont(132);
   frame_11effbb0__11->Draw("FUNC");
   
   Double_t Combinatorial_fx31[33] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Combinatorial_fy31[33] = {
   3.663596,
   3.466926,
   3.280813,
   3.104691,
   2.938024,
   2.780304,
   2.631051,
   2.48981,
   2.356151,
   2.109973,
   1.889517,
   1.692095,
   1.5153,
   1.356977,
   1.215196,
   1.088229,
   0.9745273,
   0.8727058,
   0.7815229,
   0.6998671,
   0.626743,
   0.502617,
   0.4030741,
   0.3232456,
   0.2592271,
   0.2078874,
   0.1667155,
   0.1336976,
   0.1072189,
   0.08598428,
   0.06895516,
   0.05529865,
   0.05529865};
   graph = new TGraph(33,Combinatorial_fx31,Combinatorial_fy31);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Total pdf bdt3 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Combinatorial31 = new TH1F("Graph_Combinatorial31","Projection of Total pdf bdt3 brem1",100,4805,5945);
   Graph_Combinatorial31->SetMinimum(0);
   Graph_Combinatorial31->SetMaximum(4.024426);
   Graph_Combinatorial31->SetDirectory(0);
   Graph_Combinatorial31->SetStats(0);
   Graph_Combinatorial31->SetLineWidth(2);
   Graph_Combinatorial31->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial31->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial31->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial31->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial31->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial31->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial31->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial31->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial31->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial31->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial31->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial31->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial31->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial31->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial31->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial31->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial31->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial31->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial31);
   
   graph->Draw("l");
   
   Double_t Lb2pmunux32[34] = {
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5450,
   5475,
   5500,
   5525,
   5550,
   5575,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Lb2pmunuy32[34] = {
   0.03169406,
   0.03165486,
   0.03153986,
   0.03133446,
   0.03101687,
   0.03056159,
   0.02994358,
   0.02914225,
   0.02814509,
   0.02695047,
   0.0255688,
   0.02402263,
   0.0223455,
   0.0187724,
   0.0169736,
   0.01523098,
   0.01358732,
   0.01207766,
   0.01072732,
   0.009551112,
   0.008553476,
   0.007729507,
   0.007066583,
   0.006546655,
   0.00614851,
   0.005849822,
   0.005629094,
   0.00546701,
   0.005257061,
   0.005130503,
   0.005045927,
   0.004993372,
   0.004976094,
   0.004976094};
   graph = new TGraph(34,Lb2pmunux32,Lb2pmunuy32);
   graph->SetName("#Lambda^{0}_{b} #rightarrow p #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt3 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Lb2pmunu32 = new TH1F("Graph_Lb2pmunu32","Projection of Total pdf bdt3 brem1",100,4805,5945);
   Graph_Lb2pmunu32->SetMinimum(0.002304297);
   Graph_Lb2pmunu32->SetMaximum(0.03436586);
   Graph_Lb2pmunu32->SetDirectory(0);
   Graph_Lb2pmunu32->SetStats(0);
   Graph_Lb2pmunu32->SetLineWidth(2);
   Graph_Lb2pmunu32->GetXaxis()->SetNdivisions(505);
   Graph_Lb2pmunu32->GetXaxis()->SetLabelFont(132);
   Graph_Lb2pmunu32->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu32->GetXaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu32->GetXaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu32->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu32->GetXaxis()->SetTitleFont(132);
   Graph_Lb2pmunu32->GetYaxis()->SetLabelFont(132);
   Graph_Lb2pmunu32->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu32->GetYaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu32->GetYaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu32->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu32->GetYaxis()->SetTitleFont(132);
   Graph_Lb2pmunu32->GetZaxis()->SetLabelFont(132);
   Graph_Lb2pmunu32->GetZaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu32->GetZaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu32->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lb2pmunu32->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lb2pmunu32);
   
   graph->Draw("l");
   
   Double_t Bd2pienux33[37] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5075,
   5100,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bd2pienuy33[37] = {
   0.02351188,
   0.02348712,
   0.02341524,
   0.02329522,
   0.02312557,
   0.02290444,
   0.02262999,
   0.02230065,
   0.02191539,
   0.02147414,
   0.02097786,
   0.02042876,
   0.01983035,
   0.01850598,
   0.01705592,
   0.01403129,
   0.01257926,
   0.011231,
   0.01001412,
   0.008940015,
   0.008006794,
   0.007203487,
   0.00651452,
   0.005923229,
   0.005414144,
   0.004974224,
   0.004593103,
   0.004262745,
   0.003730311,
   0.003338129,
   0.003055283,
   0.002855459,
   0.002717792,
   0.002627802,
   0.002576885,
   0.00256088,
   0.00256088};
   graph = new TGraph(37,Bd2pienux33,Bd2pienuy33);
   graph->SetName("B_{d} #rightarrow #pi #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt3 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bs2pienu33 = new TH1F("Graph_bs2pienu33","Projection of Total pdf bdt3 brem1",100,4805,5945);
   Graph_bs2pienu33->SetMinimum(0.00046578);
   Graph_bs2pienu33->SetMaximum(0.02560698);
   Graph_bs2pienu33->SetDirectory(0);
   Graph_bs2pienu33->SetStats(0);
   Graph_bs2pienu33->SetLineWidth(2);
   Graph_bs2pienu33->GetXaxis()->SetNdivisions(505);
   Graph_bs2pienu33->GetXaxis()->SetLabelFont(132);
   Graph_bs2pienu33->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu33->GetXaxis()->SetLabelSize(0.06);
   Graph_bs2pienu33->GetXaxis()->SetTitleSize(0.072);
   Graph_bs2pienu33->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu33->GetXaxis()->SetTitleFont(132);
   Graph_bs2pienu33->GetYaxis()->SetLabelFont(132);
   Graph_bs2pienu33->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu33->GetYaxis()->SetLabelSize(0.06);
   Graph_bs2pienu33->GetYaxis()->SetTitleSize(0.072);
   Graph_bs2pienu33->GetYaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu33->GetYaxis()->SetTitleFont(132);
   Graph_bs2pienu33->GetZaxis()->SetLabelFont(132);
   Graph_bs2pienu33->GetZaxis()->SetLabelSize(0.06);
   Graph_bs2pienu33->GetZaxis()->SetTitleSize(0.072);
   Graph_bs2pienu33->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs2pienu33->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs2pienu33);
   
   graph->Draw("l");
   
   Double_t Bsemux34[77] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5243.75,
   5250,
   5256.25,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5296.875,
   5300,
   5303.125,
   5306.25,
   5312.5,
   5318.75,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5356.25,
   5359.375,
   5362.5,
   5365.625,
   5368.75,
   5371.875,
   5375,
   5378.125,
   5381.25,
   5387.5,
   5393.75,
   5400,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5456.25,
   5462.5,
   5468.75,
   5475,
   5487.5,
   5500,
   5512.5,
   5525,
   5550,
   5575,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bsemuy34[77] = {
   0.001583287,
   0.002046624,
   0.002717639,
   0.003730406,
   0.004436898,
   0.005340175,
   0.006515404,
   0.00807559,
   0.01019609,
   0.01154862,
   0.01315931,
   0.01509411,
   0.0174405,
   0.02031636,
   0.02200109,
   0.02388309,
   0.02599264,
   0.02836584,
   0.03104597,
   0.03408523,
   0.03754702,
   0.04150877,
   0.04606585,
   0.04860356,
   0.05133661,
   0.0542845,
   0.05744975,
   0.06375633,
   0.06971286,
   0.07510295,
   0.07751967,
   0.07971784,
   0.08167473,
   0.08336975,
   0.08478478,
   0.08590451,
   0.08671667,
   0.08721233,
   0.08738598,
   0.0872357,
   0.08676316,
   0.0859736,
   0.08487571,
   0.08348153,
   0.08180615,
   0.07986751,
   0.07768604,
   0.0752843,
   0.06991866,
   0.06397882,
   0.05768115,
   0.04486739,
   0.04195899,
   0.03930612,
   0.03688072,
   0.0346584,
   0.0307406,
   0.02741215,
   0.02456416,
   0.02211129,
   0.019986,
   0.0181343,
   0.01651267,
   0.01508575,
   0.0127053,
   0.0108164,
   0.009296251,
   0.008057486,
   0.006187175,
   0.004869654,
   0.003911879,
   0.002651659,
   0.001891923,
   0.001403961,
   0.001074756,
   0.0008437573,
   0.0008437573};
   graph = new TGraph(77,Bsemux34,Bsemuy34);
   graph->SetName("B_{s} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt3 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu34 = new TH1F("Graph_bsemu34","Projection of Total pdf bdt3 brem1",100,4805,5945);
   Graph_bsemu34->SetMinimum(0);
   Graph_bsemu34->SetMaximum(0.0960402);
   Graph_bsemu34->SetDirectory(0);
   Graph_bsemu34->SetStats(0);
   Graph_bsemu34->SetLineWidth(2);
   Graph_bsemu34->GetXaxis()->SetNdivisions(505);
   Graph_bsemu34->GetXaxis()->SetLabelFont(132);
   Graph_bsemu34->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu34->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu34->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu34->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu34->GetXaxis()->SetTitleFont(132);
   Graph_bsemu34->GetYaxis()->SetLabelFont(132);
   Graph_bsemu34->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu34->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu34->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu34->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu34->GetYaxis()->SetTitleFont(132);
   Graph_bsemu34->GetZaxis()->SetLabelFont(132);
   Graph_bsemu34->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu34->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu34->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu34);
   
   graph->Draw("l");
   
   Double_t Bsemux35[80] = {
   4900,
   4950,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5181.25,
   5187.5,
   5193.75,
   5200,
   5206.25,
   5209.375,
   5212.5,
   5215.625,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5278.125,
   5281.25,
   5284.375,
   5287.5,
   5290.625,
   5293.75,
   5296.875,
   5300,
   5306.25,
   5312.5,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5368.75,
   5375,
   5381.25,
   5387.5,
   5400,
   5412.5,
   5425,
   5437.5,
   5450,
   5475,
   5500,
   5525,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bdemuy35[80] = {
   1.40736e-07,
   1.916636e-07,
   2.716144e-07,
   3.293461e-07,
   4.052883e-07,
   5.074016e-07,
   5.719504e-07,
   6.482906e-07,
   7.392975e-07,
   8.487424e-07,
   9.816392e-07,
   1.144755e-06,
   1.240421e-06,
   1.347379e-06,
   1.467375e-06,
   1.602497e-06,
   1.755249e-06,
   1.928658e-06,
   2.126403e-06,
   2.352991e-06,
   2.613978e-06,
   2.759469e-06,
   2.916278e-06,
   3.085546e-06,
   3.268422e-06,
   3.639422e-06,
   3.990922e-06,
   4.155264e-06,
   4.309834e-06,
   4.453067e-06,
   4.583471e-06,
   4.69966e-06,
   4.800373e-06,
   4.8845e-06,
   4.951103e-06,
   4.99943e-06,
   5.02893e-06,
   5.039266e-06,
   5.030321e-06,
   5.002196e-06,
   4.955214e-06,
   4.889908e-06,
   4.807017e-06,
   4.707466e-06,
   4.592355e-06,
   4.462932e-06,
   4.320577e-06,
   4.166774e-06,
   4.003084e-06,
   3.652533e-06,
   3.282012e-06,
   2.534804e-06,
   2.369254e-06,
   2.218355e-06,
   2.080488e-06,
   1.954245e-06,
   1.731886e-06,
   1.543186e-06,
   1.381889e-06,
   1.2431e-06,
   1.122949e-06,
   1.018348e-06,
   9.268118e-07,
   8.463211e-07,
   7.12166e-07,
   6.058324e-07,
   5.203413e-07,
   4.507361e-07,
   3.934254e-07,
   3.057573e-07,
   2.430479e-07,
   1.968777e-07,
   1.62049e-07,
   1.14197e-07,
   8.393181e-08,
   6.375882e-08,
   4.974108e-08,
   3.966511e-08,
   3.221629e-08,
   3.221629e-08};
   graph = new TGraph(80,Bsemux35,Bdemuy35);
   graph->SetName("B_{d} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt3 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu_new_35 = new TH1F("Graph_bsemu_new_35","Projection of Total pdf bdt3 brem1",100,4805,5945);
   Graph_bsemu_new_35->SetMinimum(0);
   Graph_bsemu_new_35->SetMaximum(5.539971e-06);
   Graph_bsemu_new_35->SetDirectory(0);
   Graph_bsemu_new_35->SetStats(0);
   Graph_bsemu_new_35->SetLineWidth(2);
   Graph_bsemu_new_35->GetXaxis()->SetNdivisions(505);
   Graph_bsemu_new_35->GetXaxis()->SetLabelFont(132);
   Graph_bsemu_new_35->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_35->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_35->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_35->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_35->GetXaxis()->SetTitleFont(132);
   Graph_bsemu_new_35->GetYaxis()->SetLabelFont(132);
   Graph_bsemu_new_35->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_35->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_35->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_35->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_35->GetYaxis()->SetTitleFont(132);
   Graph_bsemu_new_35->GetZaxis()->SetLabelFont(132);
   Graph_bsemu_new_35->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_35->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_35->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu_new_35->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu_new_35);
   
   graph->Draw("l");
   
   Double_t Total_fx36[35] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5375,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Total_fy36[35] = {
   3.720386,
   3.523781,
   3.337678,
   3.161509,
   2.994736,
   2.836849,
   2.687365,
   2.545826,
   2.411801,
   2.164682,
   1.943022,
   1.74418,
   1.565842,
   1.405986,
   1.262873,
   1.135028,
   1.021265,
   0.9207436,
   0.8331233,
   0.7589377,
   0.700518,
   0.6078318,
   0.5461121,
   0.4752813,
   0.4087653,
   0.3573496,
   0.2803207,
   0.2232627,
   0.1791497,
   0.1444619,
   0.1169592,
   0.09506202,
   0.07760021,
   0.06367941,
   0.06367941};
   graph = new TGraph(35,Total_fx36,Total_fy36);
   graph->SetName("Total");
   graph->SetTitle("Projection of Total pdf bdt3 brem1");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   
   TH1F *Graph_Total36 = new TH1F("Graph_Total36","Projection of Total pdf bdt3 brem1",100,4805,5945);
   Graph_Total36->SetMinimum(0);
   Graph_Total36->SetMaximum(4.086056);
   Graph_Total36->SetDirectory(0);
   Graph_Total36->SetStats(0);
   Graph_Total36->SetLineWidth(2);
   Graph_Total36->GetXaxis()->SetNdivisions(505);
   Graph_Total36->GetXaxis()->SetLabelFont(132);
   Graph_Total36->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total36->GetXaxis()->SetLabelSize(0.06);
   Graph_Total36->GetXaxis()->SetTitleSize(0.072);
   Graph_Total36->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total36->GetXaxis()->SetTitleFont(132);
   Graph_Total36->GetYaxis()->SetLabelFont(132);
   Graph_Total36->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total36->GetYaxis()->SetLabelSize(0.06);
   Graph_Total36->GetYaxis()->SetTitleSize(0.072);
   Graph_Total36->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total36->GetYaxis()->SetTitleFont(132);
   Graph_Total36->GetZaxis()->SetLabelFont(132);
   Graph_Total36->GetZaxis()->SetLabelSize(0.06);
   Graph_Total36->GetZaxis()->SetTitleSize(0.072);
   Graph_Total36->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total36->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total36);
   
   graph->Draw("l");
   
   Double_t h_dataset_bdt3_brem1_fx3006[19] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825};
   Double_t h_dataset_bdt3_brem1_fy3006[19] = {
   3,
   3,
   5,
   0,
   1,
   1,
   0,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   1,
   0,
   0,
   0};
   Double_t h_dataset_bdt3_brem1_felx3006[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt3_brem1_fely3006[19] = {
   1.632705,
   1.632705,
   2.159691,
   0,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0.8272462,
   0,
   0,
   0};
   Double_t h_dataset_bdt3_brem1_fehx3006[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt3_brem1_fehy3006[19] = {
   2.918186,
   2.918186,
   3.382473,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(19,h_dataset_bdt3_brem1_fx3006,h_dataset_bdt3_brem1_fy3006,h_dataset_bdt3_brem1_felx3006,h_dataset_bdt3_brem1_fehx3006,h_dataset_bdt3_brem1_fely3006,h_dataset_bdt3_brem1_fehy3006);
   grae->SetName("h_dataset_bdt3_brem1");
   grae->SetTitle("Histogram of dataset_bdt3_brem1_plot__m_emu");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(2.5);
   
   TH1F *Graph_h_dataset_bdt3_brem13006 = new TH1F("Graph_h_dataset_bdt3_brem13006","Histogram of dataset_bdt3_brem1_plot__m_emu",100,4805,5945);
   Graph_h_dataset_bdt3_brem13006->SetMinimum(0);
   Graph_h_dataset_bdt3_brem13006->SetMaximum(9.22072);
   Graph_h_dataset_bdt3_brem13006->SetDirectory(0);
   Graph_h_dataset_bdt3_brem13006->SetStats(0);
   Graph_h_dataset_bdt3_brem13006->SetLineWidth(2);
   Graph_h_dataset_bdt3_brem13006->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_bdt3_brem13006->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt3_brem13006->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt3_brem13006->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt3_brem13006->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt3_brem13006->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt3_brem13006->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt3_brem13006->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt3_brem13006->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt3_brem13006->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt3_brem13006->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt3_brem13006->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt3_brem13006->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt3_brem13006->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt3_brem13006->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt3_brem13006->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt3_brem13006->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_bdt3_brem13006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_bdt3_brem13006);
   
   grae->Draw("p");
   
   TH1D *frame_11effbb0__12 = new TH1D("frame_11effbb0__12","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11effbb0__12->SetBinContent(1,8.801596);
   frame_11effbb0__12->SetMinimum(0.01);
   frame_11effbb0__12->SetMaximum(16);
   frame_11effbb0__12->SetEntries(3);
   frame_11effbb0__12->SetDirectory(0);
   frame_11effbb0__12->SetStats(0);
   frame_11effbb0__12->SetLineWidth(2);
   frame_11effbb0__12->GetXaxis()->SetNdivisions(505);
   frame_11effbb0__12->GetXaxis()->SetLabelFont(132);
   frame_11effbb0__12->GetXaxis()->SetLabelOffset(-0.032);
   frame_11effbb0__12->GetXaxis()->SetLabelSize(0);
   frame_11effbb0__12->GetXaxis()->SetTitleSize(0.072);
   frame_11effbb0__12->GetXaxis()->SetTickLength(0.01);
   frame_11effbb0__12->GetXaxis()->SetTitleOffset(0.3);
   frame_11effbb0__12->GetXaxis()->SetTitleFont(132);
   frame_11effbb0__12->GetYaxis()->SetNdivisions(505);
   frame_11effbb0__12->GetYaxis()->SetLabelFont(132);
   frame_11effbb0__12->GetYaxis()->SetLabelOffset(0.02);
   frame_11effbb0__12->GetYaxis()->SetLabelSize(0.06);
   frame_11effbb0__12->GetYaxis()->SetTitleSize(0.072);
   frame_11effbb0__12->GetYaxis()->SetTickLength(0.2);
   frame_11effbb0__12->GetYaxis()->SetTitleOffset(1.1);
   frame_11effbb0__12->GetYaxis()->SetTitleFont(132);
   frame_11effbb0__12->GetZaxis()->SetLabelFont(132);
   frame_11effbb0__12->GetZaxis()->SetLabelSize(0.06);
   frame_11effbb0__12->GetZaxis()->SetTitleSize(0.072);
   frame_11effbb0__12->GetZaxis()->SetTitleOffset(1.2);
   frame_11effbb0__12->GetZaxis()->SetTitleFont(132);
   frame_11effbb0__12->Draw("AXISSAME");
   line = new TLine(5100,0,5100,16);
   line->SetLineStyle(3);
   line->Draw();
   line = new TLine(5500,0,5500,16);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.65,0.67,0.95,0.73,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(132);
   pt->SetTextSize(0.065);
   AText = pt->AddText("[0.5, 0.6]");
   pt->Draw();
   p2_3_b1->Modified();
   c2_b0->cd();
  
// ------------>Primitives in pad: p2_4_b0
   TPad *p2_4_b0 = new TPad("p2_4_b0", "p2_4_b0",0,0,0.35,1);
   p2_4_b0->Draw();
   p2_4_b0->cd();
   p2_4_b0->Range(4646.667,-35.33924,5913.333,41.50693);
   p2_4_b0->SetFillColor(0);
   p2_4_b0->SetFillStyle(4000);
   p2_4_b0->SetBorderMode(0);
   p2_4_b0->SetBorderSize(2);
   p2_4_b0->SetTickx(1);
   p2_4_b0->SetTicky(1);
   p2_4_b0->SetLeftMargin(0.2);
   p2_4_b0->SetRightMargin(0.05);
   p2_4_b0->SetTopMargin(0.41);
   p2_4_b0->SetBottomMargin(0.46);
   p2_4_b0->SetFrameLineWidth(2);
   p2_4_b0->SetFrameBorderMode(0);
   p2_4_b0->SetFrameLineWidth(2);
   p2_4_b0->SetFrameBorderMode(0);
   
   TH1D *frame_11e749f0__13 = new TH1D("frame_11e749f0__13","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11e749f0__13->SetBinContent(1,6.214095);
   frame_11e749f0__13->SetMinimum(0.01);
   frame_11e749f0__13->SetMaximum(10);
   frame_11e749f0__13->SetEntries(3);
   frame_11e749f0__13->SetDirectory(0);
   frame_11e749f0__13->SetStats(0);
   frame_11e749f0__13->SetLineWidth(2);
   frame_11e749f0__13->GetXaxis()->SetNdivisions(505);
   frame_11e749f0__13->GetXaxis()->SetLabelFont(132);
   frame_11e749f0__13->GetXaxis()->SetLabelOffset(-0.032);
   frame_11e749f0__13->GetXaxis()->SetLabelSize(0);
   frame_11e749f0__13->GetXaxis()->SetTitleSize(0.072);
   frame_11e749f0__13->GetXaxis()->SetTickLength(0.01);
   frame_11e749f0__13->GetXaxis()->SetTitleOffset(0.3);
   frame_11e749f0__13->GetXaxis()->SetTitleFont(132);
   frame_11e749f0__13->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#font[12]{c}^{2} )");
   frame_11e749f0__13->GetYaxis()->SetNdivisions(505);
   frame_11e749f0__13->GetYaxis()->SetLabelFont(132);
   frame_11e749f0__13->GetYaxis()->SetLabelOffset(0.02);
   frame_11e749f0__13->GetYaxis()->SetLabelSize(0.06);
   frame_11e749f0__13->GetYaxis()->SetTitleSize(0.072);
   frame_11e749f0__13->GetYaxis()->SetTickLength(0.2);
   frame_11e749f0__13->GetYaxis()->SetTitleOffset(1.1);
   frame_11e749f0__13->GetYaxis()->SetTitleFont(132);
   frame_11e749f0__13->GetZaxis()->SetLabelFont(132);
   frame_11e749f0__13->GetZaxis()->SetLabelSize(0.06);
   frame_11e749f0__13->GetZaxis()->SetTitleSize(0.072);
   frame_11e749f0__13->GetZaxis()->SetTitleOffset(1.2);
   frame_11e749f0__13->GetZaxis()->SetTitleFont(132);
   frame_11e749f0__13->Draw("FUNC");
   
   Double_t Combinatorial_fx37[36] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Combinatorial_fy37[36] = {
   3.100277,
   2.875372,
   2.666783,
   2.473326,
   2.293903,
   2.127495,
   1.97316,
   1.83002,
   1.697264,
   1.574139,
   1.459946,
   1.354037,
   1.25581,
   1.16471,
   1.080218,
   0.9291772,
   0.7992558,
   0.6875006,
   0.5913714,
   0.5086834,
   0.4375572,
   0.3763762,
   0.3237497,
   0.2784817,
   0.2060493,
   0.1524564,
   0.1128029,
   0.08346314,
   0.06175459,
   0.04569238,
   0.03380791,
   0.02501456,
   0.01850833,
   0.01369436,
   0.01013249,
   0.01013249};
   graph = new TGraph(36,Combinatorial_fx37,Combinatorial_fy37);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Total pdf bdt4 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Combinatorial37 = new TH1F("Graph_Combinatorial37","Projection of Total pdf bdt4 brem0",100,4805,5945);
   Graph_Combinatorial37->SetMinimum(0);
   Graph_Combinatorial37->SetMaximum(3.409291);
   Graph_Combinatorial37->SetDirectory(0);
   Graph_Combinatorial37->SetStats(0);
   Graph_Combinatorial37->SetLineWidth(2);
   Graph_Combinatorial37->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial37->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial37->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial37->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial37->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial37->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial37->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial37->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial37->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial37->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial37->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial37->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial37->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial37->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial37->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial37->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial37->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial37->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial37);
   
   graph->Draw("l");
   
   Double_t Lb2pmunux38[37] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Lb2pmunuy38[37] = {
   0.2811151,
   0.2808,
   0.2798668,
   0.2783289,
   0.2762162,
   0.2704182,
   0.2628354,
   0.253865,
   0.2438725,
   0.2218954,
   0.198283,
   0.1737705,
   0.14926,
   0.126009,
   0.1152617,
   0.1052755,
   0.09613681,
   0.08788903,
   0.0805317,
   0.0740239,
   0.06829059,
   0.06323405,
   0.05471242,
   0.04762975,
   0.0356674,
   0.02561715,
   0.01761534,
   0.01165713,
   0.007428612,
   0.004555037,
   0.002693714,
   0.001552081,
   0.0008930031,
   0.0005385768,
   0.000369701,
   0.0003202797,
   0.0003202797};
   graph = new TGraph(37,Lb2pmunux38,Lb2pmunuy38);
   graph->SetName("#Lambda^{0}_{b} #rightarrow p #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt4 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Lb2pmunu38 = new TH1F("Graph_Lb2pmunu38","Projection of Total pdf bdt4 brem0",100,4805,5945);
   Graph_Lb2pmunu38->SetMinimum(0);
   Graph_Lb2pmunu38->SetMaximum(0.3091946);
   Graph_Lb2pmunu38->SetDirectory(0);
   Graph_Lb2pmunu38->SetStats(0);
   Graph_Lb2pmunu38->SetLineWidth(2);
   Graph_Lb2pmunu38->GetXaxis()->SetNdivisions(505);
   Graph_Lb2pmunu38->GetXaxis()->SetLabelFont(132);
   Graph_Lb2pmunu38->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu38->GetXaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu38->GetXaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu38->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu38->GetXaxis()->SetTitleFont(132);
   Graph_Lb2pmunu38->GetYaxis()->SetLabelFont(132);
   Graph_Lb2pmunu38->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu38->GetYaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu38->GetYaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu38->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu38->GetYaxis()->SetTitleFont(132);
   Graph_Lb2pmunu38->GetZaxis()->SetLabelFont(132);
   Graph_Lb2pmunu38->GetZaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu38->GetZaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu38->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lb2pmunu38->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lb2pmunu38);
   
   graph->Draw("l");
   
   Double_t Bd2pienux39[47] = {
   4900,
   4912.5,
   4925,
   4931.25,
   4937.5,
   4943.75,
   4950,
   4956.25,
   4962.5,
   4975,
   5000,
   5012.5,
   5018.75,
   5025,
   5031.25,
   5037.5,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bd2pienuy39[47] = {
   0.269827,
   0.270924,
   0.2728924,
   0.2733108,
   0.2728864,
   0.2714136,
   0.2688237,
   0.2652199,
   0.2608042,
   0.2506053,
   0.2294391,
   0.2180581,
   0.2116547,
   0.2046113,
   0.1968871,
   0.1885004,
   0.1701551,
   0.1315816,
   0.1136953,
   0.09761745,
   0.08346377,
   0.0710939,
   0.06027086,
   0.05076694,
   0.04241076,
   0.03508989,
   0.02872975,
   0.02327059,
   0.01864935,
   0.01479248,
   0.01161713,
   0.009036364,
   0.005319896,
   0.00302972,
   0.001682346,
   0.000926096,
   0.0003169682,
   0.000178415,
   0.0001625709,
   0.0001729536,
   0.0001871059,
   0.0002002754,
   0.0002112517,
   0.0002194705,
   0.0002245513,
   0.0002262579,
   0.0002262579};
   graph = new TGraph(47,Bd2pienux39,Bd2pienuy39);
   graph->SetName("B_{d} #rightarrow #pi #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt4 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bs2pienu39 = new TH1F("Graph_bs2pienu39","Projection of Total pdf bdt4 brem0",100,4805,5945);
   Graph_bs2pienu39->SetMinimum(0);
   Graph_bs2pienu39->SetMaximum(0.3006256);
   Graph_bs2pienu39->SetDirectory(0);
   Graph_bs2pienu39->SetStats(0);
   Graph_bs2pienu39->SetLineWidth(2);
   Graph_bs2pienu39->GetXaxis()->SetNdivisions(505);
   Graph_bs2pienu39->GetXaxis()->SetLabelFont(132);
   Graph_bs2pienu39->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu39->GetXaxis()->SetLabelSize(0.06);
   Graph_bs2pienu39->GetXaxis()->SetTitleSize(0.072);
   Graph_bs2pienu39->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu39->GetXaxis()->SetTitleFont(132);
   Graph_bs2pienu39->GetYaxis()->SetLabelFont(132);
   Graph_bs2pienu39->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu39->GetYaxis()->SetLabelSize(0.06);
   Graph_bs2pienu39->GetYaxis()->SetTitleSize(0.072);
   Graph_bs2pienu39->GetYaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu39->GetYaxis()->SetTitleFont(132);
   Graph_bs2pienu39->GetZaxis()->SetLabelFont(132);
   Graph_bs2pienu39->GetZaxis()->SetLabelSize(0.06);
   Graph_bs2pienu39->GetZaxis()->SetTitleSize(0.072);
   Graph_bs2pienu39->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs2pienu39->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs2pienu39);
   
   graph->Draw("l");
   
   Double_t Bsemux40[77] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5312.5,
   5318.75,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5345.312,
   5346.875,
   5348.438,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5371.875,
   5375,
   5381.25,
   5384.375,
   5387.5,
   5390.625,
   5393.75,
   5396.875,
   5400,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bsemuy40[77] = {
   0.002550773,
   0.00321245,
   0.004132198,
   0.005452058,
   0.006333315,
   0.007420855,
   0.008779879,
   0.01050229,
   0.01272052,
   0.01407334,
   0.01563021,
   0.01743175,
   0.0195288,
   0.02198552,
   0.02488381,
   0.02832921,
   0.03029856,
   0.03245944,
   0.03483607,
   0.03745649,
   0.04035326,
   0.04356436,
   0.04713428,
   0.05111537,
   0.05556951,
   0.06057021,
   0.06330233,
   0.06620531,
   0.06929293,
   0.0725803,
   0.0760841,
   0.07982269,
   0.08163145,
   0.08314814,
   0.08435466,
   0.08523678,
   0.08578402,
   0.08598986,
   0.08585183,
   0.08537158,
   0.08455484,
   0.08341134,
   0.08195457,
   0.08020154,
   0.07817244,
   0.07589027,
   0.07338038,
   0.07067003,
   0.06476349,
   0.05840782,
   0.04527827,
   0.03891957,
   0.03292243,
   0.027407,
   0.02245314,
   0.01810249,
   0.01436301,
   0.01121497,
   0.008617807,
   0.006516902,
   0.004849884,
   0.003551954,
   0.002560054,
   0.001817975,
   0.001316854,
   0.0007539101,
   0.0004705877,
   0.0002183393,
   3.132302e-05,
   9.656946e-06,
   4.140588e-06,
   2.135799e-06,
   1.240205e-06,
   7.820247e-07,
   5.239655e-07,
   3.677929e-07,
   3.677929e-07};
   graph = new TGraph(77,Bsemux40,Bsemuy40);
   graph->SetName("B_{s} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt4 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu40 = new TH1F("Graph_bsemu40","Projection of Total pdf bdt4 brem0",100,4805,5945);
   Graph_bsemu40->SetMinimum(0);
   Graph_bsemu40->SetMaximum(0.09458881);
   Graph_bsemu40->SetDirectory(0);
   Graph_bsemu40->SetStats(0);
   Graph_bsemu40->SetLineWidth(2);
   Graph_bsemu40->GetXaxis()->SetNdivisions(505);
   Graph_bsemu40->GetXaxis()->SetLabelFont(132);
   Graph_bsemu40->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu40->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu40->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu40->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu40->GetXaxis()->SetTitleFont(132);
   Graph_bsemu40->GetYaxis()->SetLabelFont(132);
   Graph_bsemu40->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu40->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu40->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu40->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu40->GetYaxis()->SetTitleFont(132);
   Graph_bsemu40->GetZaxis()->SetLabelFont(132);
   Graph_bsemu40->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu40->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu40->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu40->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu40);
   
   graph->Draw("l");
   
   Double_t Bsemux41[84] = {
   4900,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5168.75,
   5175,
   5181.25,
   5187.5,
   5193.75,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5260.938,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5284.375,
   5287.5,
   5293.75,
   5296.875,
   5300,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bdemuy41[84] = {
   2.19724e-07,
   2.883428e-07,
   3.338956e-07,
   3.898557e-07,
   4.594288e-07,
   5.470976e-07,
   6.592637e-07,
   7.27302e-07,
   8.052879e-07,
   8.951381e-07,
   9.99235e-07,
   1.120566e-06,
   1.262911e-06,
   1.431102e-06,
   1.526773e-06,
   1.631384e-06,
   1.746019e-06,
   1.871926e-06,
   2.010548e-06,
   2.163556e-06,
   2.332895e-06,
   2.520836e-06,
   2.730047e-06,
   2.963672e-06,
   3.225433e-06,
   3.36822e-06,
   3.519767e-06,
   3.680768e-06,
   3.851982e-06,
   4.034244e-06,
   4.228473e-06,
   4.435682e-06,
   4.656989e-06,
   4.765762e-06,
   4.857192e-06,
   4.929962e-06,
   4.983188e-06,
   5.016217e-06,
   5.028642e-06,
   5.02031e-06,
   4.991323e-06,
   4.942039e-06,
   4.873064e-06,
   4.785236e-06,
   4.679613e-06,
   4.557451e-06,
   4.420174e-06,
   4.269353e-06,
   4.106673e-06,
   3.752861e-06,
   3.37331e-06,
   2.593631e-06,
   2.218536e-06,
   1.866578e-06,
   1.544711e-06,
   1.396548e-06,
   1.257389e-06,
   1.127429e-06,
   1.006732e-06,
   8.952492e-07,
   7.928287e-07,
   6.992302e-07,
   6.141386e-07,
   4.679235e-07,
   3.50675e-07,
   2.584974e-07,
   1.874257e-07,
   1.336668e-07,
   9.455822e-08,
   6.896333e-08,
   3.988981e-08,
   2.508277e-08,
   6.407383e-09,
   2.504607e-09,
   6.84576e-10,
   2.763784e-10,
   1.375048e-10,
   7.794597e-11,
   4.831152e-11,
   3.195434e-11,
   2.22061e-11,
   1.604314e-11,
   1.195978e-11,
   1.195978e-11};
   graph = new TGraph(84,Bsemux41,Bdemuy41);
   graph->SetName("B_{d} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt4 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu_new_41 = new TH1F("Graph_bsemu_new_41","Projection of Total pdf bdt4 brem0",100,4805,5945);
   Graph_bsemu_new_41->SetMinimum(0);
   Graph_bsemu_new_41->SetMaximum(5.531505e-06);
   Graph_bsemu_new_41->SetDirectory(0);
   Graph_bsemu_new_41->SetStats(0);
   Graph_bsemu_new_41->SetLineWidth(2);
   Graph_bsemu_new_41->GetXaxis()->SetNdivisions(505);
   Graph_bsemu_new_41->GetXaxis()->SetLabelFont(132);
   Graph_bsemu_new_41->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_41->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_41->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_41->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_41->GetXaxis()->SetTitleFont(132);
   Graph_bsemu_new_41->GetYaxis()->SetLabelFont(132);
   Graph_bsemu_new_41->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_41->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_41->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_41->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_41->GetYaxis()->SetTitleFont(132);
   Graph_bsemu_new_41->GetZaxis()->SetLabelFont(132);
   Graph_bsemu_new_41->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_41->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_41->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu_new_41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu_new_41);
   
   graph->Draw("l");
   
   Double_t Total_fx42[40] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Total_fy42[40] = {
   3.65377,
   3.428861,
   3.218748,
   3.019658,
   2.828775,
   2.645579,
   2.471271,
   2.307038,
   2.152732,
   1.867571,
   1.605188,
   1.367393,
   1.259792,
   1.160225,
   1.068559,
   0.9844061,
   0.8366601,
   0.7132074,
   0.6108204,
   0.5265939,
   0.4579303,
   0.4029169,
   0.360745,
   0.3321992,
   0.3178294,
   0.2954116,
   0.2575182,
   0.2171214,
   0.1847517,
   0.1470728,
   0.1248568,
   0.09108565,
   0.06649224,
   0.04857734,
   0.0355624,
   0.02612005,
   0.01926716,
   0.01428914,
   0.0106794,
   0.0106794};
   graph = new TGraph(40,Total_fx42,Total_fy42);
   graph->SetName("Total");
   graph->SetTitle("Projection of Total pdf bdt4 brem0");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   
   TH1F *Graph_Total42 = new TH1F("Graph_Total42","Projection of Total pdf bdt4 brem0",100,4805,5945);
   Graph_Total42->SetMinimum(0);
   Graph_Total42->SetMaximum(4.018079);
   Graph_Total42->SetDirectory(0);
   Graph_Total42->SetStats(0);
   Graph_Total42->SetLineWidth(2);
   Graph_Total42->GetXaxis()->SetNdivisions(505);
   Graph_Total42->GetXaxis()->SetLabelFont(132);
   Graph_Total42->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total42->GetXaxis()->SetLabelSize(0.06);
   Graph_Total42->GetXaxis()->SetTitleSize(0.072);
   Graph_Total42->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total42->GetXaxis()->SetTitleFont(132);
   Graph_Total42->GetYaxis()->SetLabelFont(132);
   Graph_Total42->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total42->GetYaxis()->SetLabelSize(0.06);
   Graph_Total42->GetYaxis()->SetTitleSize(0.072);
   Graph_Total42->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total42->GetYaxis()->SetTitleFont(132);
   Graph_Total42->GetZaxis()->SetLabelFont(132);
   Graph_Total42->GetZaxis()->SetLabelSize(0.06);
   Graph_Total42->GetZaxis()->SetTitleSize(0.072);
   Graph_Total42->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total42);
   
   graph->Draw("l");
   
   Double_t h_dataset_bdt4_brem0_fx3007[19] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825};
   Double_t h_dataset_bdt4_brem0_fy3007[19] = {
   3,
   2,
   1,
   3,
   1,
   1,
   0,
   0,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_dataset_bdt4_brem0_felx3007[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt4_brem0_fely3007[19] = {
   1.632705,
   1.291815,
   0.8272462,
   1.632705,
   0.8272462,
   0.8272462,
   0,
   0,
   0.8272462,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_dataset_bdt4_brem0_fehx3007[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt4_brem0_fehy3007[19] = {
   2.918186,
   2.63786,
   2.299527,
   2.918186,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(19,h_dataset_bdt4_brem0_fx3007,h_dataset_bdt4_brem0_fy3007,h_dataset_bdt4_brem0_felx3007,h_dataset_bdt4_brem0_fehx3007,h_dataset_bdt4_brem0_fely3007,h_dataset_bdt4_brem0_fehy3007);
   grae->SetName("h_dataset_bdt4_brem0");
   grae->SetTitle("Histogram of dataset_bdt4_brem0_plot__m_emu");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(2.5);
   
   TH1F *Graph_h_dataset_bdt4_brem03007 = new TH1F("Graph_h_dataset_bdt4_brem03007","Histogram of dataset_bdt4_brem0_plot__m_emu",100,4805,5945);
   Graph_h_dataset_bdt4_brem03007->SetMinimum(0);
   Graph_h_dataset_bdt4_brem03007->SetMaximum(6.510004);
   Graph_h_dataset_bdt4_brem03007->SetDirectory(0);
   Graph_h_dataset_bdt4_brem03007->SetStats(0);
   Graph_h_dataset_bdt4_brem03007->SetLineWidth(2);
   Graph_h_dataset_bdt4_brem03007->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_bdt4_brem03007->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt4_brem03007->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt4_brem03007->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt4_brem03007->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt4_brem03007->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt4_brem03007->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt4_brem03007->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt4_brem03007->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt4_brem03007->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt4_brem03007->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt4_brem03007->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt4_brem03007->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt4_brem03007->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt4_brem03007->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt4_brem03007->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt4_brem03007->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_bdt4_brem03007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_bdt4_brem03007);
   
   grae->Draw("p");
   
   TH1D *frame_11e749f0__14 = new TH1D("frame_11e749f0__14","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11e749f0__14->SetBinContent(1,6.214095);
   frame_11e749f0__14->SetMinimum(0.01);
   frame_11e749f0__14->SetMaximum(10);
   frame_11e749f0__14->SetEntries(3);
   frame_11e749f0__14->SetDirectory(0);
   frame_11e749f0__14->SetStats(0);
   frame_11e749f0__14->SetLineWidth(2);
   frame_11e749f0__14->GetXaxis()->SetNdivisions(505);
   frame_11e749f0__14->GetXaxis()->SetLabelFont(132);
   frame_11e749f0__14->GetXaxis()->SetLabelOffset(-0.032);
   frame_11e749f0__14->GetXaxis()->SetLabelSize(0);
   frame_11e749f0__14->GetXaxis()->SetTitleSize(0.072);
   frame_11e749f0__14->GetXaxis()->SetTickLength(0.01);
   frame_11e749f0__14->GetXaxis()->SetTitleOffset(0.3);
   frame_11e749f0__14->GetXaxis()->SetTitleFont(132);
   frame_11e749f0__14->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#font[12]{c}^{2} )");
   frame_11e749f0__14->GetYaxis()->SetNdivisions(505);
   frame_11e749f0__14->GetYaxis()->SetLabelFont(132);
   frame_11e749f0__14->GetYaxis()->SetLabelOffset(0.02);
   frame_11e749f0__14->GetYaxis()->SetLabelSize(0.06);
   frame_11e749f0__14->GetYaxis()->SetTitleSize(0.072);
   frame_11e749f0__14->GetYaxis()->SetTickLength(0.2);
   frame_11e749f0__14->GetYaxis()->SetTitleOffset(1.1);
   frame_11e749f0__14->GetYaxis()->SetTitleFont(132);
   frame_11e749f0__14->GetZaxis()->SetLabelFont(132);
   frame_11e749f0__14->GetZaxis()->SetLabelSize(0.06);
   frame_11e749f0__14->GetZaxis()->SetTitleSize(0.072);
   frame_11e749f0__14->GetZaxis()->SetTitleOffset(1.2);
   frame_11e749f0__14->GetZaxis()->SetTitleFont(132);
   frame_11e749f0__14->Draw("AXISSAME");
   line = new TLine(5100,0,5100,16);
   line->SetLineStyle(3);
   line->Draw();
   line = new TLine(5500,0,5500,16);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.65,0.54,0.95,0.6,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(132);
   pt->SetTextSize(0.065);
   AText = pt->AddText("[0.6, 0.7]");
   pt->Draw();
   p2_4_b0->Modified();
   c2_b0->cd();
  
// ------------>Primitives in pad: p2_4_b1
   TPad *p2_4_b1 = new TPad("p2_4_b1", "p2_4_b1",0.35,0,0.7,1);
   p2_4_b1->Draw();
   p2_4_b1->cd();
   p2_4_b1->Range(4646.667,-35.33924,5913.333,41.50693);
   p2_4_b1->SetFillColor(0);
   p2_4_b1->SetFillStyle(4000);
   p2_4_b1->SetBorderMode(0);
   p2_4_b1->SetBorderSize(2);
   p2_4_b1->SetTickx(1);
   p2_4_b1->SetTicky(1);
   p2_4_b1->SetLeftMargin(0.2);
   p2_4_b1->SetRightMargin(0.05);
   p2_4_b1->SetTopMargin(0.41);
   p2_4_b1->SetBottomMargin(0.46);
   p2_4_b1->SetFrameLineWidth(2);
   p2_4_b1->SetFrameBorderMode(0);
   p2_4_b1->SetFrameLineWidth(2);
   p2_4_b1->SetFrameBorderMode(0);
   
   TH1D *frame_11f187f0__15 = new TH1D("frame_11f187f0__15","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11f187f0__15->SetBinContent(1,6.214095);
   frame_11f187f0__15->SetMinimum(0.01);
   frame_11f187f0__15->SetMaximum(10);
   frame_11f187f0__15->SetEntries(3);
   frame_11f187f0__15->SetDirectory(0);
   frame_11f187f0__15->SetStats(0);
   frame_11f187f0__15->SetLineWidth(2);
   frame_11f187f0__15->GetXaxis()->SetNdivisions(505);
   frame_11f187f0__15->GetXaxis()->SetLabelFont(132);
   frame_11f187f0__15->GetXaxis()->SetLabelOffset(-0.032);
   frame_11f187f0__15->GetXaxis()->SetLabelSize(0);
   frame_11f187f0__15->GetXaxis()->SetTitleSize(0.072);
   frame_11f187f0__15->GetXaxis()->SetTickLength(0.01);
   frame_11f187f0__15->GetXaxis()->SetTitleOffset(0.3);
   frame_11f187f0__15->GetXaxis()->SetTitleFont(132);
   frame_11f187f0__15->GetYaxis()->SetNdivisions(505);
   frame_11f187f0__15->GetYaxis()->SetLabelFont(132);
   frame_11f187f0__15->GetYaxis()->SetLabelOffset(0.02);
   frame_11f187f0__15->GetYaxis()->SetLabelSize(0.06);
   frame_11f187f0__15->GetYaxis()->SetTitleSize(0.072);
   frame_11f187f0__15->GetYaxis()->SetTickLength(0.2);
   frame_11f187f0__15->GetYaxis()->SetTitleOffset(1.1);
   frame_11f187f0__15->GetYaxis()->SetTitleFont(132);
   frame_11f187f0__15->GetZaxis()->SetLabelFont(132);
   frame_11f187f0__15->GetZaxis()->SetLabelSize(0.06);
   frame_11f187f0__15->GetZaxis()->SetTitleSize(0.072);
   frame_11f187f0__15->GetZaxis()->SetTitleOffset(1.2);
   frame_11f187f0__15->GetZaxis()->SetTitleFont(132);
   frame_11f187f0__15->Draw("FUNC");
   
   Double_t Combinatorial_fx43[21] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Combinatorial_fy43[21] = {
   1.330944,
   1.236492,
   1.148742,
   1.06722,
   0.9914837,
   0.9211217,
   0.8557531,
   0.7950235,
   0.7386036,
   0.6861876,
   0.6374914,
   0.592251,
   0.5502211,
   0.511174,
   0.4748978,
   0.4411961,
   0.409886,
   0.3807979,
   0.3537741,
   0.3286681,
   0.3286681};
   graph = new TGraph(21,Combinatorial_fx43,Combinatorial_fy43);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Total pdf bdt4 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Combinatorial43 = new TH1F("Graph_Combinatorial43","Projection of Total pdf bdt4 brem1",100,4805,5945);
   Graph_Combinatorial43->SetMinimum(0.2284405);
   Graph_Combinatorial43->SetMaximum(1.431171);
   Graph_Combinatorial43->SetDirectory(0);
   Graph_Combinatorial43->SetStats(0);
   Graph_Combinatorial43->SetLineWidth(2);
   Graph_Combinatorial43->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial43->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial43->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial43->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial43->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial43->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial43->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial43->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial43->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial43->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial43->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial43->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial43->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial43->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial43->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial43->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial43->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial43->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial43);
   
   graph->Draw("l");
   
   Double_t Lb2pmunux44[45] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   5000,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5450,
   5475,
   5500,
   5525,
   5550,
   5575,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Lb2pmunuy44[45] = {
   0.00493513,
   0.004948382,
   0.00498761,
   0.005051327,
   0.005137113,
   0.005241709,
   0.005361141,
   0.005625927,
   0.00589132,
   0.00601137,
   0.006116547,
   0.006202569,
   0.006265752,
   0.00630311,
   0.006312472,
   0.006292476,
   0.006242591,
   0.006163097,
   0.006055026,
   0.005920087,
   0.005760566,
   0.005579243,
   0.005379229,
   0.004936572,
   0.004459861,
   0.003974752,
   0.003502838,
   0.003060297,
   0.002657609,
   0.00230002,
   0.001988542,
   0.001721129,
   0.001493788,
   0.001301488,
   0.001138899,
   0.00100087,
   0.0008827265,
   0.0007804748,
   0.0006909011,
   0.000540903,
   0.0004221791,
   0.0003332499,
   0.0002773299,
   0.00025818,
   0.00025818};
   graph = new TGraph(45,Lb2pmunux44,Lb2pmunuy44);
   graph->SetName("#Lambda^{0}_{b} #rightarrow p #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt4 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Lb2pmunu44 = new TH1F("Graph_Lb2pmunu44","Projection of Total pdf bdt4 brem1",100,4805,5945);
   Graph_Lb2pmunu44->SetMinimum(0);
   Graph_Lb2pmunu44->SetMaximum(0.006917901);
   Graph_Lb2pmunu44->SetDirectory(0);
   Graph_Lb2pmunu44->SetStats(0);
   Graph_Lb2pmunu44->SetLineWidth(2);
   Graph_Lb2pmunu44->GetXaxis()->SetNdivisions(505);
   Graph_Lb2pmunu44->GetXaxis()->SetLabelFont(132);
   Graph_Lb2pmunu44->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu44->GetXaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu44->GetXaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu44->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu44->GetXaxis()->SetTitleFont(132);
   Graph_Lb2pmunu44->GetYaxis()->SetLabelFont(132);
   Graph_Lb2pmunu44->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu44->GetYaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu44->GetYaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu44->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu44->GetYaxis()->SetTitleFont(132);
   Graph_Lb2pmunu44->GetZaxis()->SetLabelFont(132);
   Graph_Lb2pmunu44->GetZaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu44->GetZaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu44->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lb2pmunu44->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lb2pmunu44);
   
   graph->Draw("l");
   
   Double_t Bd2pienux45[37] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5075,
   5100,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bd2pienuy45[37] = {
   0.01885922,
   0.01883605,
   0.01876579,
   0.01864815,
   0.01848273,
   0.01826922,
   0.0180075,
   0.01769786,
   0.01734118,
   0.01693909,
   0.01649405,
   0.0154891,
   0.01436194,
   0.01315711,
   0.01069956,
   0.00952485,
   0.008421405,
   0.007402551,
   0.006473709,
   0.005635428,
   0.004885877,
   0.004222466,
   0.00364232,
   0.003141989,
   0.002717043,
   0.002361768,
   0.002069163,
   0.001831245,
   0.001639646,
   0.001363298,
   0.001184352,
   0.001064415,
   0.0009815984,
   0.000925597,
   0.0008926039,
   0.0008816919,
   0.0008816919};
   graph = new TGraph(37,Bd2pienux45,Bd2pienuy45);
   graph->SetName("B_{d} #rightarrow #pi #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt4 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bs2pienu45 = new TH1F("Graph_bs2pienu45","Projection of Total pdf bdt4 brem1",100,4805,5945);
   Graph_bs2pienu45->SetMinimum(0);
   Graph_bs2pienu45->SetMaximum(0.02065698);
   Graph_bs2pienu45->SetDirectory(0);
   Graph_bs2pienu45->SetStats(0);
   Graph_bs2pienu45->SetLineWidth(2);
   Graph_bs2pienu45->GetXaxis()->SetNdivisions(505);
   Graph_bs2pienu45->GetXaxis()->SetLabelFont(132);
   Graph_bs2pienu45->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu45->GetXaxis()->SetLabelSize(0.06);
   Graph_bs2pienu45->GetXaxis()->SetTitleSize(0.072);
   Graph_bs2pienu45->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu45->GetXaxis()->SetTitleFont(132);
   Graph_bs2pienu45->GetYaxis()->SetLabelFont(132);
   Graph_bs2pienu45->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu45->GetYaxis()->SetLabelSize(0.06);
   Graph_bs2pienu45->GetYaxis()->SetTitleSize(0.072);
   Graph_bs2pienu45->GetYaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu45->GetYaxis()->SetTitleFont(132);
   Graph_bs2pienu45->GetZaxis()->SetLabelFont(132);
   Graph_bs2pienu45->GetZaxis()->SetLabelSize(0.06);
   Graph_bs2pienu45->GetZaxis()->SetTitleSize(0.072);
   Graph_bs2pienu45->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs2pienu45->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs2pienu45);
   
   graph->Draw("l");
   
   Double_t Bsemux46[77] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5243.75,
   5250,
   5256.25,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5296.875,
   5300,
   5303.125,
   5306.25,
   5312.5,
   5318.75,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5356.25,
   5359.375,
   5362.5,
   5365.625,
   5368.75,
   5371.875,
   5375,
   5378.125,
   5381.25,
   5387.5,
   5393.75,
   5400,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5456.25,
   5462.5,
   5468.75,
   5475,
   5487.5,
   5500,
   5512.5,
   5525,
   5550,
   5575,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bsemuy46[77] = {
   0.001652576,
   0.002136189,
   0.00283657,
   0.003893658,
   0.004631068,
   0.005573875,
   0.006800535,
   0.008428998,
   0.0106423,
   0.01205401,
   0.0137352,
   0.01575466,
   0.01820374,
   0.02120545,
   0.02296391,
   0.02492827,
   0.02713014,
   0.0296072,
   0.03240462,
   0.03557689,
   0.03919017,
   0.0433253,
   0.04808181,
   0.05073057,
   0.05358323,
   0.05666013,
   0.0599639,
   0.06654647,
   0.07276367,
   0.07838964,
   0.08091213,
   0.08320649,
   0.08524902,
   0.08701822,
   0.08849518,
   0.08966391,
   0.09051161,
   0.09102896,
   0.09121021,
   0.09105335,
   0.09056014,
   0.08973602,
   0.08859009,
   0.08713489,
   0.0853862,
   0.08336272,
   0.08108578,
   0.07857893,
   0.07297848,
   0.0667787,
   0.06020542,
   0.0468309,
   0.04379522,
   0.04102625,
   0.03849471,
   0.03617514,
   0.03208589,
   0.02861177,
   0.02563915,
   0.02307894,
   0.02086064,
   0.0189279,
   0.01723531,
   0.01574594,
   0.01326132,
   0.01128976,
   0.009703078,
   0.008410102,
   0.006457942,
   0.005082762,
   0.004083073,
   0.002767702,
   0.001974719,
   0.001465401,
   0.00112179,
   0.0008806823,
   0.0008806823};
   graph = new TGraph(77,Bsemux46,Bsemuy46);
   graph->SetName("B_{s} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt4 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu46 = new TH1F("Graph_bsemu46","Projection of Total pdf bdt4 brem1",100,4805,5945);
   Graph_bsemu46->SetMinimum(0);
   Graph_bsemu46->SetMaximum(0.1002432);
   Graph_bsemu46->SetDirectory(0);
   Graph_bsemu46->SetStats(0);
   Graph_bsemu46->SetLineWidth(2);
   Graph_bsemu46->GetXaxis()->SetNdivisions(505);
   Graph_bsemu46->GetXaxis()->SetLabelFont(132);
   Graph_bsemu46->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu46->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu46->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu46->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu46->GetXaxis()->SetTitleFont(132);
   Graph_bsemu46->GetYaxis()->SetLabelFont(132);
   Graph_bsemu46->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu46->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu46->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu46->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu46->GetYaxis()->SetTitleFont(132);
   Graph_bsemu46->GetZaxis()->SetLabelFont(132);
   Graph_bsemu46->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu46->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu46->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu46->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu46);
   
   graph->Draw("l");
   
   Double_t Bsemux47[80] = {
   4900,
   4950,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5181.25,
   5187.5,
   5193.75,
   5200,
   5206.25,
   5209.375,
   5212.5,
   5215.625,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5278.125,
   5281.25,
   5284.375,
   5287.5,
   5290.625,
   5293.75,
   5296.875,
   5300,
   5306.25,
   5312.5,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5368.75,
   5375,
   5381.25,
   5387.5,
   5400,
   5412.5,
   5425,
   5437.5,
   5450,
   5475,
   5500,
   5525,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bdemuy47[80] = {
   1.465936e-07,
   1.996408e-07,
   2.829193e-07,
   3.430538e-07,
   4.221568e-07,
   5.285202e-07,
   5.957555e-07,
   6.752731e-07,
   7.700678e-07,
   8.840679e-07,
   1.022496e-06,
   1.192401e-06,
   1.292049e-06,
   1.403458e-06,
   1.528449e-06,
   1.669195e-06,
   1.828304e-06,
   2.008931e-06,
   2.214906e-06,
   2.450925e-06,
   2.722775e-06,
   2.874321e-06,
   3.037656e-06,
   3.213969e-06,
   3.404457e-06,
   3.790898e-06,
   4.157028e-06,
   4.32821e-06,
   4.489214e-06,
   4.638408e-06,
   4.77424e-06,
   4.895264e-06,
   5.000169e-06,
   5.087798e-06,
   5.157173e-06,
   5.207511e-06,
   5.238239e-06,
   5.249006e-06,
   5.239688e-06,
   5.210393e-06,
   5.161455e-06,
   5.093431e-06,
   5.00709e-06,
   4.903396e-06,
   4.783493e-06,
   4.648684e-06,
   4.500404e-06,
   4.340199e-06,
   4.169696e-06,
   3.804555e-06,
   3.418613e-06,
   2.640305e-06,
   2.467864e-06,
   2.310685e-06,
   2.16708e-06,
   2.035583e-06,
   1.803969e-06,
   1.607415e-06,
   1.439405e-06,
   1.294839e-06,
   1.169687e-06,
   1.060733e-06,
   9.653866e-07,
   8.815459e-07,
   7.41807e-07,
   6.310477e-07,
   5.419985e-07,
   4.694962e-07,
   4.098002e-07,
   3.184832e-07,
   2.531638e-07,
   2.050719e-07,
   1.687937e-07,
   1.1895e-07,
   8.742514e-08,
   6.641253e-08,
   5.181136e-08,
   4.131601e-08,
   3.355717e-08,
   3.355717e-08};
   graph = new TGraph(80,Bsemux47,Bdemuy47);
   graph->SetName("B_{d} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt4 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu_new_47 = new TH1F("Graph_bsemu_new_47","Projection of Total pdf bdt4 brem1",100,4805,5945);
   Graph_bsemu_new_47->SetMinimum(0);
   Graph_bsemu_new_47->SetMaximum(5.770551e-06);
   Graph_bsemu_new_47->SetDirectory(0);
   Graph_bsemu_new_47->SetStats(0);
   Graph_bsemu_new_47->SetLineWidth(2);
   Graph_bsemu_new_47->GetXaxis()->SetNdivisions(505);
   Graph_bsemu_new_47->GetXaxis()->SetLabelFont(132);
   Graph_bsemu_new_47->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_47->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_47->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_47->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_47->GetXaxis()->SetTitleFont(132);
   Graph_bsemu_new_47->GetYaxis()->SetLabelFont(132);
   Graph_bsemu_new_47->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_47->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_47->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_47->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_47->GetYaxis()->SetTitleFont(132);
   Graph_bsemu_new_47->GetZaxis()->SetLabelFont(132);
   Graph_bsemu_new_47->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_47->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_47->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu_new_47->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu_new_47);
   
   graph->Draw("l");
   
   Double_t Total_fx48[34] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5287.5,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5412.5,
   5425,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Total_fy48[34] = {
   1.356391,
   1.262248,
   1.174546,
   1.09272,
   1.016528,
   0.9463065,
   0.9137654,
   0.8832914,
   0.8553762,
   0.8308903,
   0.8114867,
   0.8046374,
   0.8005797,
   0.7975884,
   0.7927281,
   0.7835181,
   0.7692682,
   0.7501973,
   0.7273699,
   0.7024032,
   0.6770794,
   0.6547136,
   0.6356739,
   0.6188933,
   0.5897284,
   0.5642897,
   0.5198781,
   0.4808563,
   0.4455692,
   0.4132646,
   0.3835222,
   0.3560659,
   0.3306886,
   0.3306886};
   graph = new TGraph(34,Total_fx48,Total_fy48);
   graph->SetName("Total");
   graph->SetTitle("Projection of Total pdf bdt4 brem1");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   
   TH1F *Graph_Total48 = new TH1F("Graph_Total48","Projection of Total pdf bdt4 brem1",100,4805,5945);
   Graph_Total48->SetMinimum(0.2281184);
   Graph_Total48->SetMaximum(1.458961);
   Graph_Total48->SetDirectory(0);
   Graph_Total48->SetStats(0);
   Graph_Total48->SetLineWidth(2);
   Graph_Total48->GetXaxis()->SetNdivisions(505);
   Graph_Total48->GetXaxis()->SetLabelFont(132);
   Graph_Total48->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total48->GetXaxis()->SetLabelSize(0.06);
   Graph_Total48->GetXaxis()->SetTitleSize(0.072);
   Graph_Total48->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total48->GetXaxis()->SetTitleFont(132);
   Graph_Total48->GetYaxis()->SetLabelFont(132);
   Graph_Total48->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total48->GetYaxis()->SetLabelSize(0.06);
   Graph_Total48->GetYaxis()->SetTitleSize(0.072);
   Graph_Total48->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total48->GetYaxis()->SetTitleFont(132);
   Graph_Total48->GetZaxis()->SetLabelFont(132);
   Graph_Total48->GetZaxis()->SetLabelSize(0.06);
   Graph_Total48->GetZaxis()->SetTitleSize(0.072);
   Graph_Total48->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total48->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total48);
   
   graph->Draw("l");
   
   Double_t h_dataset_bdt4_brem1_fx3008[19] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825};
   Double_t h_dataset_bdt4_brem1_fy3008[19] = {
   1,
   2,
   1,
   1,
   0,
   2,
   0,
   0,
   1,
   0,
   0,
   0,
   2,
   0,
   3,
   0,
   1,
   0,
   0};
   Double_t h_dataset_bdt4_brem1_felx3008[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt4_brem1_fely3008[19] = {
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   1.291815,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   1.291815,
   0,
   1.632705,
   0,
   0.8272462,
   0,
   0};
   Double_t h_dataset_bdt4_brem1_fehx3008[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt4_brem1_fehy3008[19] = {
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.63786,
   1.147874,
   2.918186,
   1.147874,
   2.299527,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(19,h_dataset_bdt4_brem1_fx3008,h_dataset_bdt4_brem1_fy3008,h_dataset_bdt4_brem1_felx3008,h_dataset_bdt4_brem1_fehx3008,h_dataset_bdt4_brem1_fely3008,h_dataset_bdt4_brem1_fehy3008);
   grae->SetName("h_dataset_bdt4_brem1");
   grae->SetTitle("Histogram of dataset_bdt4_brem1_plot__m_emu");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(2.5);
   
   TH1F *Graph_h_dataset_bdt4_brem13008 = new TH1F("Graph_h_dataset_bdt4_brem13008","Histogram of dataset_bdt4_brem1_plot__m_emu",100,4805,5945);
   Graph_h_dataset_bdt4_brem13008->SetMinimum(0);
   Graph_h_dataset_bdt4_brem13008->SetMaximum(6.510004);
   Graph_h_dataset_bdt4_brem13008->SetDirectory(0);
   Graph_h_dataset_bdt4_brem13008->SetStats(0);
   Graph_h_dataset_bdt4_brem13008->SetLineWidth(2);
   Graph_h_dataset_bdt4_brem13008->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_bdt4_brem13008->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt4_brem13008->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt4_brem13008->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt4_brem13008->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt4_brem13008->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt4_brem13008->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt4_brem13008->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt4_brem13008->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt4_brem13008->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt4_brem13008->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt4_brem13008->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt4_brem13008->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt4_brem13008->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt4_brem13008->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt4_brem13008->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt4_brem13008->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_bdt4_brem13008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_bdt4_brem13008);
   
   grae->Draw("p");
   
   TH1D *frame_11f187f0__16 = new TH1D("frame_11f187f0__16","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11f187f0__16->SetBinContent(1,6.214095);
   frame_11f187f0__16->SetMinimum(0.01);
   frame_11f187f0__16->SetMaximum(10);
   frame_11f187f0__16->SetEntries(3);
   frame_11f187f0__16->SetDirectory(0);
   frame_11f187f0__16->SetStats(0);
   frame_11f187f0__16->SetLineWidth(2);
   frame_11f187f0__16->GetXaxis()->SetNdivisions(505);
   frame_11f187f0__16->GetXaxis()->SetLabelFont(132);
   frame_11f187f0__16->GetXaxis()->SetLabelOffset(-0.032);
   frame_11f187f0__16->GetXaxis()->SetLabelSize(0);
   frame_11f187f0__16->GetXaxis()->SetTitleSize(0.072);
   frame_11f187f0__16->GetXaxis()->SetTickLength(0.01);
   frame_11f187f0__16->GetXaxis()->SetTitleOffset(0.3);
   frame_11f187f0__16->GetXaxis()->SetTitleFont(132);
   frame_11f187f0__16->GetYaxis()->SetNdivisions(505);
   frame_11f187f0__16->GetYaxis()->SetLabelFont(132);
   frame_11f187f0__16->GetYaxis()->SetLabelOffset(0.02);
   frame_11f187f0__16->GetYaxis()->SetLabelSize(0.06);
   frame_11f187f0__16->GetYaxis()->SetTitleSize(0.072);
   frame_11f187f0__16->GetYaxis()->SetTickLength(0.2);
   frame_11f187f0__16->GetYaxis()->SetTitleOffset(1.1);
   frame_11f187f0__16->GetYaxis()->SetTitleFont(132);
   frame_11f187f0__16->GetZaxis()->SetLabelFont(132);
   frame_11f187f0__16->GetZaxis()->SetLabelSize(0.06);
   frame_11f187f0__16->GetZaxis()->SetTitleSize(0.072);
   frame_11f187f0__16->GetZaxis()->SetTitleOffset(1.2);
   frame_11f187f0__16->GetZaxis()->SetTitleFont(132);
   frame_11f187f0__16->Draw("AXISSAME");
   line = new TLine(5100,0,5100,16);
   line->SetLineStyle(3);
   line->Draw();
   line = new TLine(5500,0,5500,16);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.65,0.54,0.95,0.6,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(132);
   pt->SetTextSize(0.065);
   AText = pt->AddText("[0.6, 0.7]");
   pt->Draw();
   p2_4_b1->Modified();
   c2_b0->cd();
  
// ------------>Primitives in pad: p2_5_b0
   TPad *p2_5_b0 = new TPad("p2_5_b0", "p2_5_b0",0,0,0.35,1);
   p2_5_b0->Draw();
   p2_5_b0->cd();
   p2_5_b0->Range(4646.667,-25.34924,5913.333,51.49695);
   p2_5_b0->SetFillColor(0);
   p2_5_b0->SetFillStyle(4000);
   p2_5_b0->SetBorderMode(0);
   p2_5_b0->SetBorderSize(2);
   p2_5_b0->SetTickx(1);
   p2_5_b0->SetTicky(1);
   p2_5_b0->SetLeftMargin(0.2);
   p2_5_b0->SetRightMargin(0.05);
   p2_5_b0->SetTopMargin(0.54);
   p2_5_b0->SetBottomMargin(0.33);
   p2_5_b0->SetFrameLineWidth(2);
   p2_5_b0->SetFrameBorderMode(0);
   p2_5_b0->SetFrameLineWidth(2);
   p2_5_b0->SetFrameBorderMode(0);
   
   TH1D *frame_11e72ba0__17 = new TH1D("frame_11e72ba0__17","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11e72ba0__17->SetBinContent(1,7.520891);
   frame_11e72ba0__17->SetMinimum(0.01);
   frame_11e72ba0__17->SetMaximum(10);
   frame_11e72ba0__17->SetEntries(3);
   frame_11e72ba0__17->SetDirectory(0);
   frame_11e72ba0__17->SetStats(0);
   frame_11e72ba0__17->SetLineWidth(2);
   frame_11e72ba0__17->GetXaxis()->SetNdivisions(505);
   frame_11e72ba0__17->GetXaxis()->SetLabelFont(132);
   frame_11e72ba0__17->GetXaxis()->SetLabelOffset(-0.032);
   frame_11e72ba0__17->GetXaxis()->SetLabelSize(0);
   frame_11e72ba0__17->GetXaxis()->SetTitleSize(0.072);
   frame_11e72ba0__17->GetXaxis()->SetTickLength(0.01);
   frame_11e72ba0__17->GetXaxis()->SetTitleOffset(0.3);
   frame_11e72ba0__17->GetXaxis()->SetTitleFont(132);
   frame_11e72ba0__17->GetYaxis()->SetNdivisions(505);
   frame_11e72ba0__17->GetYaxis()->SetLabelFont(132);
   frame_11e72ba0__17->GetYaxis()->SetLabelOffset(0.02);
   frame_11e72ba0__17->GetYaxis()->SetLabelSize(0.06);
   frame_11e72ba0__17->GetYaxis()->SetTitleSize(0.072);
   frame_11e72ba0__17->GetYaxis()->SetTickLength(0.2);
   frame_11e72ba0__17->GetYaxis()->SetTitleOffset(1.1);
   frame_11e72ba0__17->GetYaxis()->SetTitleFont(132);
   frame_11e72ba0__17->GetZaxis()->SetLabelFont(132);
   frame_11e72ba0__17->GetZaxis()->SetLabelSize(0.06);
   frame_11e72ba0__17->GetZaxis()->SetTitleSize(0.072);
   frame_11e72ba0__17->GetZaxis()->SetTitleOffset(1.2);
   frame_11e72ba0__17->GetZaxis()->SetTitleFont(132);
   frame_11e72ba0__17->Draw("FUNC");
   
   Double_t Combinatorial_fx49[35] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Combinatorial_fy49[35] = {
   2.064,
   1.93285,
   1.810033,
   1.695021,
   1.587316,
   1.486455,
   1.392003,
   1.303553,
   1.220723,
   1.143156,
   1.070518,
   1.002495,
   0.9387948,
   0.8232799,
   0.7219786,
   0.633142,
   0.5552365,
   0.4869168,
   0.4270037,
   0.3744626,
   0.3283865,
   0.2879798,
   0.2525451,
   0.1942194,
   0.1493641,
   0.1148682,
   0.0883392,
   0.06793711,
   0.05224692,
   0.04018041,
   0.03090068,
   0.02376412,
   0.01827575,
   0.01405494,
   0.01405494};
   graph = new TGraph(35,Combinatorial_fx49,Combinatorial_fy49);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Total pdf bdt5 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Combinatorial49 = new TH1F("Graph_Combinatorial49","Projection of Total pdf bdt5 brem0",100,4805,5945);
   Graph_Combinatorial49->SetMinimum(0);
   Graph_Combinatorial49->SetMaximum(2.268995);
   Graph_Combinatorial49->SetDirectory(0);
   Graph_Combinatorial49->SetStats(0);
   Graph_Combinatorial49->SetLineWidth(2);
   Graph_Combinatorial49->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial49->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial49->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial49->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial49->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial49->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial49->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial49->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial49->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial49->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial49->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial49->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial49->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial49->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial49->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial49->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial49->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial49->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial49);
   
   graph->Draw("l");
   
   Double_t Lb2pmunux50[39] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Lb2pmunuy50[39] = {
   0.2834864,
   0.2832011,
   0.2822748,
   0.2805094,
   0.2776182,
   0.2732821,
   0.2672129,
   0.2592112,
   0.2492105,
   0.2373046,
   0.2237429,
   0.2089101,
   0.1932863,
   0.1617585,
   0.1468355,
   0.1329982,
   0.1205048,
   0.1094952,
   0.09999908,
   0.09195392,
   0.08522903,
   0.07965002,
   0.07502066,
   0.07114338,
   0.06492194,
   0.05977239,
   0.04991612,
   0.03938541,
   0.02901127,
   0.01998786,
   0.0128915,
   0.007753362,
   0.004319667,
   0.002216466,
   0.001045914,
   0.0004599195,
   0.0002054128,
   0.0001360737,
   0.0001360737};
   graph = new TGraph(39,Lb2pmunux50,Lb2pmunuy50);
   graph->SetName("#Lambda^{0}_{b} #rightarrow p #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt5 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Lb2pmunu50 = new TH1F("Graph_Lb2pmunu50","Projection of Total pdf bdt5 brem0",100,4805,5945);
   Graph_Lb2pmunu50->SetMinimum(0);
   Graph_Lb2pmunu50->SetMaximum(0.3118215);
   Graph_Lb2pmunu50->SetDirectory(0);
   Graph_Lb2pmunu50->SetStats(0);
   Graph_Lb2pmunu50->SetLineWidth(2);
   Graph_Lb2pmunu50->GetXaxis()->SetNdivisions(505);
   Graph_Lb2pmunu50->GetXaxis()->SetLabelFont(132);
   Graph_Lb2pmunu50->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu50->GetXaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu50->GetXaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu50->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu50->GetXaxis()->SetTitleFont(132);
   Graph_Lb2pmunu50->GetYaxis()->SetLabelFont(132);
   Graph_Lb2pmunu50->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu50->GetYaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu50->GetYaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu50->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu50->GetYaxis()->SetTitleFont(132);
   Graph_Lb2pmunu50->GetZaxis()->SetLabelFont(132);
   Graph_Lb2pmunu50->GetZaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu50->GetZaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu50->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lb2pmunu50->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lb2pmunu50);
   
   graph->Draw("l");
   
   Double_t Bd2pienux51[47] = {
   4900,
   4903.125,
   4906.25,
   4909.375,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   4956.25,
   4962.5,
   4968.75,
   4975,
   4981.25,
   4987.5,
   4993.75,
   5000,
   5050,
   5062.5,
   5075,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bd2pienuy51[47] = {
   0.2153371,
   0.2150775,
   0.2143166,
   0.2130667,
   0.2113422,
   0.2065952,
   0.2003792,
   0.1930613,
   0.1850379,
   0.1683952,
   0.1604003,
   0.1529176,
   0.1460657,
   0.1398923,
   0.1343899,
   0.1295019,
   0.1251538,
   0.1212449,
   0.09439387,
   0.08656615,
   0.07812425,
   0.06072024,
   0.05247719,
   0.04489868,
   0.03812152,
   0.0321891,
   0.0270786,
   0.02272811,
   0.01905699,
   0.01598051,
   0.01341622,
   0.0112871,
   0.0080613,
   0.00583705,
   0.004279525,
   0.002363584,
   0.001330083,
   0.0007396256,
   0.0003923922,
   0.0001942135,
   8.899479e-05,
   3.778158e-05,
   1.491779e-05,
   5.533125e-06,
   2.064664e-06,
   1.207176e-06,
   1.207176e-06};
   graph = new TGraph(47,Bd2pienux51,Bd2pienuy51);
   graph->SetName("B_{d} #rightarrow #pi #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt5 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bs2pienu51 = new TH1F("Graph_bs2pienu51","Projection of Total pdf bdt5 brem0",100,4805,5945);
   Graph_bs2pienu51->SetMinimum(0);
   Graph_bs2pienu51->SetMaximum(0.2368707);
   Graph_bs2pienu51->SetDirectory(0);
   Graph_bs2pienu51->SetStats(0);
   Graph_bs2pienu51->SetLineWidth(2);
   Graph_bs2pienu51->GetXaxis()->SetNdivisions(505);
   Graph_bs2pienu51->GetXaxis()->SetLabelFont(132);
   Graph_bs2pienu51->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu51->GetXaxis()->SetLabelSize(0.06);
   Graph_bs2pienu51->GetXaxis()->SetTitleSize(0.072);
   Graph_bs2pienu51->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu51->GetXaxis()->SetTitleFont(132);
   Graph_bs2pienu51->GetYaxis()->SetLabelFont(132);
   Graph_bs2pienu51->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu51->GetYaxis()->SetLabelSize(0.06);
   Graph_bs2pienu51->GetYaxis()->SetTitleSize(0.072);
   Graph_bs2pienu51->GetYaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu51->GetYaxis()->SetTitleFont(132);
   Graph_bs2pienu51->GetZaxis()->SetLabelFont(132);
   Graph_bs2pienu51->GetZaxis()->SetLabelSize(0.06);
   Graph_bs2pienu51->GetZaxis()->SetTitleSize(0.072);
   Graph_bs2pienu51->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs2pienu51->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs2pienu51);
   
   graph->Draw("l");
   
   Double_t Bsemux52[77] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5312.5,
   5318.75,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5345.312,
   5346.875,
   5348.438,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5371.875,
   5375,
   5381.25,
   5384.375,
   5387.5,
   5390.625,
   5393.75,
   5396.875,
   5400,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bsemuy52[77] = {
   0.002944242,
   0.003707986,
   0.00476961,
   0.006293065,
   0.007310259,
   0.008565558,
   0.01013422,
   0.01212232,
   0.01468272,
   0.01624422,
   0.01804124,
   0.02012068,
   0.02254121,
   0.0253769,
   0.02872226,
   0.03269913,
   0.03497226,
   0.03746646,
   0.0402097,
   0.04323433,
   0.04657794,
   0.05028437,
   0.05440497,
   0.05900016,
   0.06414137,
   0.06991346,
   0.07306702,
   0.0764178,
   0.0799817,
   0.08377617,
   0.08782044,
   0.09213573,
   0.09422349,
   0.09597415,
   0.09736677,
   0.09838496,
   0.09901663,
   0.09925422,
   0.09909489,
   0.09854055,
   0.09759784,
   0.09627795,
   0.09459646,
   0.09257302,
   0.09023092,
   0.08759672,
   0.08469966,
   0.08157123,
   0.07475357,
   0.06741751,
   0.05226267,
   0.0449231,
   0.03800087,
   0.03163467,
   0.02591664,
   0.02089489,
   0.01657857,
   0.01294493,
   0.009947146,
   0.007522165,
   0.005598002,
   0.00409986,
   0.002954955,
   0.002098406,
   0.001519985,
   0.0008702044,
   0.0005431781,
   0.0002520192,
   3.615475e-05,
   1.114658e-05,
   4.779293e-06,
   2.465256e-06,
   1.431512e-06,
   9.026558e-07,
   6.047897e-07,
   4.245267e-07,
   4.245267e-07};
   graph = new TGraph(77,Bsemux52,Bsemuy52);
   graph->SetName("B_{s} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt5 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu52 = new TH1F("Graph_bsemu52","Projection of Total pdf bdt5 brem0",100,4805,5945);
   Graph_bsemu52->SetMinimum(0);
   Graph_bsemu52->SetMaximum(0.1091796);
   Graph_bsemu52->SetDirectory(0);
   Graph_bsemu52->SetStats(0);
   Graph_bsemu52->SetLineWidth(2);
   Graph_bsemu52->GetXaxis()->SetNdivisions(505);
   Graph_bsemu52->GetXaxis()->SetLabelFont(132);
   Graph_bsemu52->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu52->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu52->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu52->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu52->GetXaxis()->SetTitleFont(132);
   Graph_bsemu52->GetYaxis()->SetLabelFont(132);
   Graph_bsemu52->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu52->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu52->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu52->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu52->GetYaxis()->SetTitleFont(132);
   Graph_bsemu52->GetZaxis()->SetLabelFont(132);
   Graph_bsemu52->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu52->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu52->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu52->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu52);
   
   graph->Draw("l");
   
   Double_t Bsemux53[84] = {
   4900,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5168.75,
   5175,
   5181.25,
   5187.5,
   5193.75,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5260.938,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5284.375,
   5287.5,
   5293.75,
   5296.875,
   5300,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bdemuy53[84] = {
   2.530331e-07,
   3.320542e-07,
   3.845126e-07,
   4.48956e-07,
   5.290761e-07,
   6.300351e-07,
   7.59205e-07,
   8.375575e-07,
   9.273657e-07,
   1.030837e-06,
   1.150714e-06,
   1.290438e-06,
   1.454362e-06,
   1.64805e-06,
   1.758225e-06,
   1.878694e-06,
   2.010707e-06,
   2.155702e-06,
   2.315338e-06,
   2.491541e-06,
   2.686551e-06,
   2.902983e-06,
   3.14391e-06,
   3.41295e-06,
   3.714394e-06,
   3.878826e-06,
   4.053347e-06,
   4.238755e-06,
   4.435925e-06,
   4.645817e-06,
   4.86949e-06,
   5.10811e-06,
   5.362967e-06,
   5.488229e-06,
   5.593519e-06,
   5.677321e-06,
   5.738616e-06,
   5.776652e-06,
   5.790961e-06,
   5.781365e-06,
   5.747984e-06,
   5.691229e-06,
   5.611797e-06,
   5.510655e-06,
   5.389021e-06,
   5.248339e-06,
   5.090251e-06,
   4.916567e-06,
   4.729226e-06,
   4.321777e-06,
   3.884688e-06,
   2.986813e-06,
   2.554855e-06,
   2.149542e-06,
   1.778882e-06,
   1.608258e-06,
   1.448004e-06,
   1.298342e-06,
   1.159348e-06,
   1.030965e-06,
   9.130178e-07,
   8.052303e-07,
   7.072391e-07,
   5.388585e-07,
   4.038357e-07,
   2.976844e-07,
   2.158386e-07,
   1.5393e-07,
   1.088928e-07,
   7.941785e-08,
   4.593692e-08,
   2.88852e-08,
   7.378712e-09,
   2.884293e-09,
   7.883544e-10,
   3.18276e-10,
   1.583499e-10,
   8.976222e-11,
   5.563532e-11,
   3.679847e-11,
   2.557244e-11,
   1.84752e-11,
   1.377282e-11,
   1.377282e-11};
   graph = new TGraph(84,Bsemux53,Bdemuy53);
   graph->SetName("B_{d} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt5 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu_new_53 = new TH1F("Graph_bsemu_new_53","Projection of Total pdf bdt5 brem0",100,4805,5945);
   Graph_bsemu_new_53->SetMinimum(0);
   Graph_bsemu_new_53->SetMaximum(6.370055e-06);
   Graph_bsemu_new_53->SetDirectory(0);
   Graph_bsemu_new_53->SetStats(0);
   Graph_bsemu_new_53->SetLineWidth(2);
   Graph_bsemu_new_53->GetXaxis()->SetNdivisions(505);
   Graph_bsemu_new_53->GetXaxis()->SetLabelFont(132);
   Graph_bsemu_new_53->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_53->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_53->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_53->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_53->GetXaxis()->SetTitleFont(132);
   Graph_bsemu_new_53->GetYaxis()->SetLabelFont(132);
   Graph_bsemu_new_53->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_53->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_53->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_53->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_53->GetYaxis()->SetTitleFont(132);
   Graph_bsemu_new_53->GetZaxis()->SetLabelFont(132);
   Graph_bsemu_new_53->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_53->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_53->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu_new_53->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu_new_53);
   
   graph->Draw("l");
   
   Double_t Total_fx54[39] = {
   4900,
   4925,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5025,
   5050,
   5075,
   5100,
   5112.5,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5356.25,
   5362.5,
   5375,
   5387.5,
   5400,
   5412.5,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Total_fy54[39] = {
   2.565768,
   2.295984,
   2.037038,
   1.916596,
   1.803302,
   1.696735,
   1.595948,
   1.407699,
   1.232769,
   1.070474,
   0.9242635,
   0.8583908,
   0.7976713,
   0.6915033,
   0.6039796,
   0.5321713,
   0.4732162,
   0.4249473,
   0.3861914,
   0.3570272,
   0.3392679,
   0.3343533,
   0.3267385,
   0.3132203,
   0.273604,
   0.2305513,
   0.196284,
   0.1732171,
   0.1577797,
   0.1358477,
   0.1016593,
   0.07589584,
   0.05666037,
   0.04243712,
   0.03196294,
   0.02423047,
   0.01848384,
   0.01419264,
   0.01419264};
   graph = new TGraph(39,Total_fx54,Total_fy54);
   graph->SetName("Total");
   graph->SetTitle("Projection of Total pdf bdt5 brem0");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   
   TH1F *Graph_Total54 = new TH1F("Graph_Total54","Projection of Total pdf bdt5 brem0",100,4805,5945);
   Graph_Total54->SetMinimum(0);
   Graph_Total54->SetMaximum(2.820926);
   Graph_Total54->SetDirectory(0);
   Graph_Total54->SetStats(0);
   Graph_Total54->SetLineWidth(2);
   Graph_Total54->GetXaxis()->SetNdivisions(505);
   Graph_Total54->GetXaxis()->SetLabelFont(132);
   Graph_Total54->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total54->GetXaxis()->SetLabelSize(0.06);
   Graph_Total54->GetXaxis()->SetTitleSize(0.072);
   Graph_Total54->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total54->GetXaxis()->SetTitleFont(132);
   Graph_Total54->GetYaxis()->SetLabelFont(132);
   Graph_Total54->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total54->GetYaxis()->SetLabelSize(0.06);
   Graph_Total54->GetYaxis()->SetTitleSize(0.072);
   Graph_Total54->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total54->GetYaxis()->SetTitleFont(132);
   Graph_Total54->GetZaxis()->SetLabelFont(132);
   Graph_Total54->GetZaxis()->SetLabelSize(0.06);
   Graph_Total54->GetZaxis()->SetTitleSize(0.072);
   Graph_Total54->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total54->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total54);
   
   graph->Draw("l");
   
   Double_t h_dataset_bdt5_brem0_fx3009[19] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825};
   Double_t h_dataset_bdt5_brem0_fy3009[19] = {
   1,
   2,
   4,
   0,
   0,
   1,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_dataset_bdt5_brem0_felx3009[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt5_brem0_fely3009[19] = {
   0.8272462,
   1.291815,
   1.914339,
   0,
   0,
   0.8272462,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_dataset_bdt5_brem0_fehx3009[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt5_brem0_fehy3009[19] = {
   2.299527,
   2.63786,
   3.162753,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(19,h_dataset_bdt5_brem0_fx3009,h_dataset_bdt5_brem0_fy3009,h_dataset_bdt5_brem0_felx3009,h_dataset_bdt5_brem0_fehx3009,h_dataset_bdt5_brem0_fely3009,h_dataset_bdt5_brem0_fehy3009);
   grae->SetName("h_dataset_bdt5_brem0");
   grae->SetTitle("Histogram of dataset_bdt5_brem0_plot__m_emu");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(2.5);
   
   TH1F *Graph_h_dataset_bdt5_brem03009 = new TH1F("Graph_h_dataset_bdt5_brem03009","Histogram of dataset_bdt5_brem0_plot__m_emu",100,4805,5945);
   Graph_h_dataset_bdt5_brem03009->SetMinimum(0);
   Graph_h_dataset_bdt5_brem03009->SetMaximum(7.879028);
   Graph_h_dataset_bdt5_brem03009->SetDirectory(0);
   Graph_h_dataset_bdt5_brem03009->SetStats(0);
   Graph_h_dataset_bdt5_brem03009->SetLineWidth(2);
   Graph_h_dataset_bdt5_brem03009->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_bdt5_brem03009->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt5_brem03009->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt5_brem03009->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt5_brem03009->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt5_brem03009->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt5_brem03009->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt5_brem03009->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt5_brem03009->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt5_brem03009->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt5_brem03009->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt5_brem03009->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt5_brem03009->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt5_brem03009->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt5_brem03009->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt5_brem03009->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt5_brem03009->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_bdt5_brem03009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_bdt5_brem03009);
   
   grae->Draw("p");
   
   TH1D *frame_11e72ba0__18 = new TH1D("frame_11e72ba0__18","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11e72ba0__18->SetBinContent(1,7.520891);
   frame_11e72ba0__18->SetMinimum(0.01);
   frame_11e72ba0__18->SetMaximum(10);
   frame_11e72ba0__18->SetEntries(3);
   frame_11e72ba0__18->SetDirectory(0);
   frame_11e72ba0__18->SetStats(0);
   frame_11e72ba0__18->SetLineWidth(2);
   frame_11e72ba0__18->GetXaxis()->SetNdivisions(505);
   frame_11e72ba0__18->GetXaxis()->SetLabelFont(132);
   frame_11e72ba0__18->GetXaxis()->SetLabelOffset(-0.032);
   frame_11e72ba0__18->GetXaxis()->SetLabelSize(0);
   frame_11e72ba0__18->GetXaxis()->SetTitleSize(0.072);
   frame_11e72ba0__18->GetXaxis()->SetTickLength(0.01);
   frame_11e72ba0__18->GetXaxis()->SetTitleOffset(0.3);
   frame_11e72ba0__18->GetXaxis()->SetTitleFont(132);
   frame_11e72ba0__18->GetYaxis()->SetNdivisions(505);
   frame_11e72ba0__18->GetYaxis()->SetLabelFont(132);
   frame_11e72ba0__18->GetYaxis()->SetLabelOffset(0.02);
   frame_11e72ba0__18->GetYaxis()->SetLabelSize(0.06);
   frame_11e72ba0__18->GetYaxis()->SetTitleSize(0.072);
   frame_11e72ba0__18->GetYaxis()->SetTickLength(0.2);
   frame_11e72ba0__18->GetYaxis()->SetTitleOffset(1.1);
   frame_11e72ba0__18->GetYaxis()->SetTitleFont(132);
   frame_11e72ba0__18->GetZaxis()->SetLabelFont(132);
   frame_11e72ba0__18->GetZaxis()->SetLabelSize(0.06);
   frame_11e72ba0__18->GetZaxis()->SetTitleSize(0.072);
   frame_11e72ba0__18->GetZaxis()->SetTitleOffset(1.2);
   frame_11e72ba0__18->GetZaxis()->SetTitleFont(132);
   frame_11e72ba0__18->Draw("AXISSAME");
   line = new TLine(5100,0,5100,16);
   line->SetLineStyle(3);
   line->Draw();
   line = new TLine(5500,0,5500,16);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.65,0.41,0.95,0.47,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(132);
   pt->SetTextSize(0.065);
   AText = pt->AddText("[0.7, 0.8]");
   pt->Draw();
   p2_5_b0->Modified();
   c2_b0->cd();
  
// ------------>Primitives in pad: p2_5_b1
   TPad *p2_5_b1 = new TPad("p2_5_b1", "p2_5_b1",0.35,0,0.7,1);
   p2_5_b1->Draw();
   p2_5_b1->cd();
   p2_5_b1->Range(4646.667,-25.34924,5913.333,51.49695);
   p2_5_b1->SetFillColor(0);
   p2_5_b1->SetFillStyle(4000);
   p2_5_b1->SetBorderMode(0);
   p2_5_b1->SetBorderSize(2);
   p2_5_b1->SetTickx(1);
   p2_5_b1->SetTicky(1);
   p2_5_b1->SetLeftMargin(0.2);
   p2_5_b1->SetRightMargin(0.05);
   p2_5_b1->SetTopMargin(0.54);
   p2_5_b1->SetBottomMargin(0.33);
   p2_5_b1->SetFrameLineWidth(2);
   p2_5_b1->SetFrameBorderMode(0);
   p2_5_b1->SetFrameLineWidth(2);
   p2_5_b1->SetFrameBorderMode(0);
   
   TH1D *frame_11d97790__19 = new TH1D("frame_11d97790__19","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11d97790__19->SetBinContent(1,6.214095);
   frame_11d97790__19->SetMinimum(0.01);
   frame_11d97790__19->SetMaximum(10);
   frame_11d97790__19->SetEntries(3);
   frame_11d97790__19->SetDirectory(0);
   frame_11d97790__19->SetStats(0);
   frame_11d97790__19->SetLineWidth(2);
   frame_11d97790__19->GetXaxis()->SetNdivisions(505);
   frame_11d97790__19->GetXaxis()->SetLabelFont(132);
   frame_11d97790__19->GetXaxis()->SetLabelOffset(-0.032);
   frame_11d97790__19->GetXaxis()->SetLabelSize(0);
   frame_11d97790__19->GetXaxis()->SetTitleSize(0.072);
   frame_11d97790__19->GetXaxis()->SetTickLength(0.01);
   frame_11d97790__19->GetXaxis()->SetTitleOffset(0.3);
   frame_11d97790__19->GetXaxis()->SetTitleFont(132);
   frame_11d97790__19->GetYaxis()->SetNdivisions(505);
   frame_11d97790__19->GetYaxis()->SetLabelFont(132);
   frame_11d97790__19->GetYaxis()->SetLabelOffset(0.02);
   frame_11d97790__19->GetYaxis()->SetLabelSize(0.06);
   frame_11d97790__19->GetYaxis()->SetTitleSize(0.072);
   frame_11d97790__19->GetYaxis()->SetTickLength(0.2);
   frame_11d97790__19->GetYaxis()->SetTitleOffset(1.1);
   frame_11d97790__19->GetYaxis()->SetTitleFont(132);
   frame_11d97790__19->GetZaxis()->SetLabelFont(132);
   frame_11d97790__19->GetZaxis()->SetLabelSize(0.06);
   frame_11d97790__19->GetZaxis()->SetTitleSize(0.072);
   frame_11d97790__19->GetZaxis()->SetTitleOffset(1.2);
   frame_11d97790__19->GetZaxis()->SetTitleFont(132);
   frame_11d97790__19->Draw("FUNC");
   
   Double_t Combinatorial_fx55[38] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Combinatorial_fy55[38] = {
   2.400469,
   2.293099,
   2.190532,
   1.998955,
   1.824133,
   1.6646,
   1.51902,
   1.386171,
   1.264941,
   1.154314,
   1.053361,
   0.9612378,
   0.8771712,
   0.8004567,
   0.7304514,
   0.6665685,
   0.6082726,
   0.5550751,
   0.4622306,
   0.3849158,
   0.3205329,
   0.2669191,
   0.2222729,
   0.1850945,
   0.1541347,
   0.1283534,
   0.08900644,
   0.06172134,
   0.04280055,
   0.02967995,
   0.02058151,
   0.01427221,
   0.009897033,
   0.006863079,
   0.004759188,
   0.00330025,
   0.002288552,
   0.002288552};
   graph = new TGraph(38,Combinatorial_fx55,Combinatorial_fy55);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Total pdf bdt5 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Combinatorial55 = new TH1F("Graph_Combinatorial55","Projection of Total pdf bdt5 brem1",100,4805,5945);
   Graph_Combinatorial55->SetMinimum(0);
   Graph_Combinatorial55->SetMaximum(2.640287);
   Graph_Combinatorial55->SetDirectory(0);
   Graph_Combinatorial55->SetStats(0);
   Graph_Combinatorial55->SetLineWidth(2);
   Graph_Combinatorial55->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial55->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial55->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial55->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial55->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial55->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial55->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial55->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial55->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial55->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial55->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial55->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial55->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial55->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial55->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial55->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial55->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial55->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial55);
   
   graph->Draw("l");
   
   Double_t Lb2pmunux56[37] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5075,
   5100,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Lb2pmunuy56[37] = {
   0.01045818,
   0.01044411,
   0.01040415,
   0.01033869,
   0.01024836,
   0.01013403,
   0.009996773,
   0.009837871,
   0.009658774,
   0.009461121,
   0.009246665,
   0.008774879,
   0.00825911,
   0.007715462,
   0.006606197,
   0.006067954,
   0.0055556,
   0.005077441,
   0.004639362,
   0.004244917,
   0.00389551,
   0.003590733,
   0.003328718,
   0.003106465,
   0.002920234,
   0.002765865,
   0.002639058,
   0.002535583,
   0.002451481,
   0.002327547,
   0.002244288,
   0.002186535,
   0.002146056,
   0.002119901,
   0.002108503,
   0.002113947,
   0.002113947};
   graph = new TGraph(37,Lb2pmunux56,Lb2pmunuy56);
   graph->SetName("#Lambda^{0}_{b} #rightarrow p #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt5 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Lb2pmunu56 = new TH1F("Graph_Lb2pmunu56","Projection of Total pdf bdt5 brem1",100,4805,5945);
   Graph_Lb2pmunu56->SetMinimum(0.001273535);
   Graph_Lb2pmunu56->SetMaximum(0.01129315);
   Graph_Lb2pmunu56->SetDirectory(0);
   Graph_Lb2pmunu56->SetStats(0);
   Graph_Lb2pmunu56->SetLineWidth(2);
   Graph_Lb2pmunu56->GetXaxis()->SetNdivisions(505);
   Graph_Lb2pmunu56->GetXaxis()->SetLabelFont(132);
   Graph_Lb2pmunu56->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu56->GetXaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu56->GetXaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu56->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu56->GetXaxis()->SetTitleFont(132);
   Graph_Lb2pmunu56->GetYaxis()->SetLabelFont(132);
   Graph_Lb2pmunu56->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu56->GetYaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu56->GetYaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu56->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu56->GetYaxis()->SetTitleFont(132);
   Graph_Lb2pmunu56->GetZaxis()->SetLabelFont(132);
   Graph_Lb2pmunu56->GetZaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu56->GetZaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu56->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lb2pmunu56->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lb2pmunu56);
   
   graph->Draw("l");
   
   Double_t Bd2pienux57[35] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5025,
   5050,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5725,
   5750,
   5775,
   5800,
   5825,
   5850,
   5850};
   Double_t Bd2pienuy57[35] = {
   0.005579367,
   0.005572388,
   0.005552057,
   0.005518647,
   0.005472601,
   0.005414525,
   0.005345174,
   0.005265434,
   0.005176301,
   0.004974324,
   0.004748694,
   0.004265269,
   0.004025244,
   0.003795933,
   0.003582266,
   0.003387165,
   0.003211623,
   0.003054948,
   0.002915116,
   0.00278919,
   0.002565421,
   0.002357802,
   0.002148441,
   0.001931065,
   0.001709807,
   0.001495356,
   0.00130071,
   0.001137957,
   0.00107162,
   0.001016561,
   0.0009734839,
   0.0009429146,
   0.0009252179,
   0.0009206183,
   0.0009206183};
   graph = new TGraph(35,Bd2pienux57,Bd2pienuy57);
   graph->SetName("B_{d} #rightarrow #pi #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt5 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bs2pienu57 = new TH1F("Graph_bs2pienu57","Projection of Total pdf bdt5 brem1",100,4805,5945);
   Graph_bs2pienu57->SetMinimum(0.0004547434);
   Graph_bs2pienu57->SetMaximum(0.006045242);
   Graph_bs2pienu57->SetDirectory(0);
   Graph_bs2pienu57->SetStats(0);
   Graph_bs2pienu57->SetLineWidth(2);
   Graph_bs2pienu57->GetXaxis()->SetNdivisions(505);
   Graph_bs2pienu57->GetXaxis()->SetLabelFont(132);
   Graph_bs2pienu57->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu57->GetXaxis()->SetLabelSize(0.06);
   Graph_bs2pienu57->GetXaxis()->SetTitleSize(0.072);
   Graph_bs2pienu57->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu57->GetXaxis()->SetTitleFont(132);
   Graph_bs2pienu57->GetYaxis()->SetLabelFont(132);
   Graph_bs2pienu57->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu57->GetYaxis()->SetLabelSize(0.06);
   Graph_bs2pienu57->GetYaxis()->SetTitleSize(0.072);
   Graph_bs2pienu57->GetYaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu57->GetYaxis()->SetTitleFont(132);
   Graph_bs2pienu57->GetZaxis()->SetLabelFont(132);
   Graph_bs2pienu57->GetZaxis()->SetLabelSize(0.06);
   Graph_bs2pienu57->GetZaxis()->SetTitleSize(0.072);
   Graph_bs2pienu57->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs2pienu57->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs2pienu57);
   
   graph->Draw("l");
   
   Double_t Bsemux58[77] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5243.75,
   5250,
   5256.25,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5296.875,
   5300,
   5303.125,
   5306.25,
   5312.5,
   5318.75,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5356.25,
   5359.375,
   5362.5,
   5365.625,
   5368.75,
   5371.875,
   5375,
   5378.125,
   5381.25,
   5387.5,
   5393.75,
   5400,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5456.25,
   5462.5,
   5468.75,
   5475,
   5487.5,
   5500,
   5512.5,
   5525,
   5550,
   5575,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bsemuy58[77] = {
   0.001756158,
   0.002270084,
   0.003014365,
   0.004137709,
   0.00492134,
   0.005923241,
   0.007226788,
   0.008957322,
   0.01130935,
   0.01280955,
   0.01459611,
   0.01674215,
   0.01934474,
   0.0225346,
   0.02440327,
   0.02649076,
   0.02883064,
   0.03146296,
   0.03443572,
   0.03780683,
   0.04164658,
   0.0460409,
   0.05109554,
   0.05391033,
   0.05694179,
   0.06021155,
   0.06372239,
   0.07071755,
   0.07732445,
   0.08330305,
   0.08598365,
   0.08842182,
   0.09059237,
   0.09247246,
   0.094042,
   0.09528398,
   0.09618482,
   0.09673459,
   0.0969272,
   0.09676052,
   0.09623638,
   0.09536061,
   0.09414286,
   0.09259645,
   0.09073815,
   0.08858784,
   0.08616818,
   0.0835042,
   0.07755272,
   0.07096434,
   0.06397905,
   0.04976622,
   0.04654028,
   0.04359775,
   0.04090753,
   0.03844258,
   0.03409701,
   0.03040514,
   0.02724619,
   0.02452551,
   0.02216817,
   0.02011429,
   0.01831561,
   0.01673289,
   0.01409253,
   0.01199739,
   0.01031126,
   0.008937241,
   0.006862721,
   0.005401346,
   0.004338997,
   0.00294118,
   0.002098493,
   0.001557252,
   0.001192103,
   0.0009358828,
   0.0009358828};
   graph = new TGraph(77,Bsemux58,Bsemuy58);
   graph->SetName("B_{s} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt5 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu58 = new TH1F("Graph_bsemu58","Projection of Total pdf bdt5 brem1",100,4805,5945);
   Graph_bsemu58->SetMinimum(0);
   Graph_bsemu58->SetMaximum(0.1065263);
   Graph_bsemu58->SetDirectory(0);
   Graph_bsemu58->SetStats(0);
   Graph_bsemu58->SetLineWidth(2);
   Graph_bsemu58->GetXaxis()->SetNdivisions(505);
   Graph_bsemu58->GetXaxis()->SetLabelFont(132);
   Graph_bsemu58->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu58->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu58->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu58->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu58->GetXaxis()->SetTitleFont(132);
   Graph_bsemu58->GetYaxis()->SetLabelFont(132);
   Graph_bsemu58->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu58->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu58->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu58->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu58->GetYaxis()->SetTitleFont(132);
   Graph_bsemu58->GetZaxis()->SetLabelFont(132);
   Graph_bsemu58->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu58->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu58->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu58->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu58);
   
   graph->Draw("l");
   
   Double_t Bsemux59[80] = {
   4900,
   4950,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5181.25,
   5187.5,
   5193.75,
   5200,
   5206.25,
   5209.375,
   5212.5,
   5215.625,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5278.125,
   5281.25,
   5284.375,
   5287.5,
   5290.625,
   5293.75,
   5296.875,
   5300,
   5306.25,
   5312.5,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5368.75,
   5375,
   5381.25,
   5387.5,
   5400,
   5412.5,
   5425,
   5437.5,
   5450,
   5475,
   5500,
   5525,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bdemuy59[80] = {
   1.55423e-07,
   2.116653e-07,
   2.999597e-07,
   3.637162e-07,
   4.475836e-07,
   5.603534e-07,
   6.316383e-07,
   7.159453e-07,
   8.164496e-07,
   9.37316e-07,
   1.084082e-06,
   1.26422e-06,
   1.36987e-06,
   1.487989e-06,
   1.620508e-06,
   1.769731e-06,
   1.938425e-06,
   2.12993e-06,
   2.348312e-06,
   2.598546e-06,
   2.88677e-06,
   3.047443e-06,
   3.220616e-06,
   3.407549e-06,
   3.60951e-06,
   4.019227e-06,
   4.407409e-06,
   4.588901e-06,
   4.759603e-06,
   4.917783e-06,
   5.061796e-06,
   5.19011e-06,
   5.301333e-06,
   5.39424e-06,
   5.467794e-06,
   5.521163e-06,
   5.553742e-06,
   5.565157e-06,
   5.555278e-06,
   5.524219e-06,
   5.472333e-06,
   5.400212e-06,
   5.30867e-06,
   5.198731e-06,
   5.071607e-06,
   4.928678e-06,
   4.771467e-06,
   4.601613e-06,
   4.42084e-06,
   4.033707e-06,
   3.624519e-06,
   2.799333e-06,
   2.616506e-06,
   2.449859e-06,
   2.297604e-06,
   2.158188e-06,
   1.912623e-06,
   1.704231e-06,
   1.526101e-06,
   1.372828e-06,
   1.240138e-06,
   1.124622e-06,
   1.023533e-06,
   9.34642e-07,
   7.864866e-07,
   6.690562e-07,
   5.746434e-07,
   4.977743e-07,
   4.344828e-07,
   3.376657e-07,
   2.684121e-07,
   2.174236e-07,
   1.789602e-07,
   1.261144e-07,
   9.269082e-08,
   7.04126e-08,
   5.493199e-08,
   4.380451e-08,
   3.557834e-08,
   3.557834e-08};
   graph = new TGraph(80,Bsemux59,Bdemuy59);
   graph->SetName("B_{d} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt5 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu_new_59 = new TH1F("Graph_bsemu_new_59","Projection of Total pdf bdt5 brem1",100,4805,5945);
   Graph_bsemu_new_59->SetMinimum(0);
   Graph_bsemu_new_59->SetMaximum(6.118115e-06);
   Graph_bsemu_new_59->SetDirectory(0);
   Graph_bsemu_new_59->SetStats(0);
   Graph_bsemu_new_59->SetLineWidth(2);
   Graph_bsemu_new_59->GetXaxis()->SetNdivisions(505);
   Graph_bsemu_new_59->GetXaxis()->SetLabelFont(132);
   Graph_bsemu_new_59->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_59->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_59->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_59->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_59->GetXaxis()->SetTitleFont(132);
   Graph_bsemu_new_59->GetYaxis()->SetLabelFont(132);
   Graph_bsemu_new_59->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_59->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_59->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_59->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_59->GetYaxis()->SetTitleFont(132);
   Graph_bsemu_new_59->GetZaxis()->SetLabelFont(132);
   Graph_bsemu_new_59->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_59->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_59->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu_new_59->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu_new_59);
   
   graph->Draw("l");
   
   Double_t Total_fx60[40] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Total_fy60[40] = {
   2.418262,
   2.208417,
   2.016902,
   1.842115,
   1.682592,
   1.536999,
   1.40412,
   1.282845,
   1.172164,
   1.071153,
   0.9789746,
   0.8948619,
   0.8181184,
   0.7481097,
   0.6842587,
   0.6260408,
   0.5729798,
   0.4806433,
   0.4042765,
   0.3414943,
   0.2904606,
   0.2499108,
   0.2192849,
   0.1991071,
   0.1919843,
   0.1964548,
   0.1916369,
   0.1682752,
   0.1309792,
   0.09486057,
   0.07211399,
   0.04606016,
   0.03148176,
   0.02235097,
   0.01632555,
   0.01224565,
   0.009452958,
   0.007543815,
   0.006259035,
   0.006259035};
   graph = new TGraph(40,Total_fx60,Total_fy60);
   graph->SetName("Total");
   graph->SetTitle("Projection of Total pdf bdt5 brem1");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   
   TH1F *Graph_Total60 = new TH1F("Graph_Total60","Projection of Total pdf bdt5 brem1",100,4805,5945);
   Graph_Total60->SetMinimum(0);
   Graph_Total60->SetMaximum(2.659463);
   Graph_Total60->SetDirectory(0);
   Graph_Total60->SetStats(0);
   Graph_Total60->SetLineWidth(2);
   Graph_Total60->GetXaxis()->SetNdivisions(505);
   Graph_Total60->GetXaxis()->SetLabelFont(132);
   Graph_Total60->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total60->GetXaxis()->SetLabelSize(0.06);
   Graph_Total60->GetXaxis()->SetTitleSize(0.072);
   Graph_Total60->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total60->GetXaxis()->SetTitleFont(132);
   Graph_Total60->GetYaxis()->SetLabelFont(132);
   Graph_Total60->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total60->GetYaxis()->SetLabelSize(0.06);
   Graph_Total60->GetYaxis()->SetTitleSize(0.072);
   Graph_Total60->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total60->GetYaxis()->SetTitleFont(132);
   Graph_Total60->GetZaxis()->SetLabelFont(132);
   Graph_Total60->GetZaxis()->SetLabelSize(0.06);
   Graph_Total60->GetZaxis()->SetTitleSize(0.072);
   Graph_Total60->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total60->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total60);
   
   graph->Draw("l");
   
   Double_t h_dataset_bdt5_brem1_fx3010[19] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825};
   Double_t h_dataset_bdt5_brem1_fy3010[19] = {
   3,
   0,
   1,
   1,
   0,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_dataset_bdt5_brem1_felx3010[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt5_brem1_fely3010[19] = {
   1.632705,
   0,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_dataset_bdt5_brem1_fehx3010[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt5_brem1_fehy3010[19] = {
   2.918186,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(19,h_dataset_bdt5_brem1_fx3010,h_dataset_bdt5_brem1_fy3010,h_dataset_bdt5_brem1_felx3010,h_dataset_bdt5_brem1_fehx3010,h_dataset_bdt5_brem1_fely3010,h_dataset_bdt5_brem1_fehy3010);
   grae->SetName("h_dataset_bdt5_brem1");
   grae->SetTitle("Histogram of dataset_bdt5_brem1_plot__m_emu");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(2.5);
   
   TH1F *Graph_h_dataset_bdt5_brem13010 = new TH1F("Graph_h_dataset_bdt5_brem13010","Histogram of dataset_bdt5_brem1_plot__m_emu",100,4805,5945);
   Graph_h_dataset_bdt5_brem13010->SetMinimum(0);
   Graph_h_dataset_bdt5_brem13010->SetMaximum(6.510004);
   Graph_h_dataset_bdt5_brem13010->SetDirectory(0);
   Graph_h_dataset_bdt5_brem13010->SetStats(0);
   Graph_h_dataset_bdt5_brem13010->SetLineWidth(2);
   Graph_h_dataset_bdt5_brem13010->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_bdt5_brem13010->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt5_brem13010->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt5_brem13010->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt5_brem13010->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt5_brem13010->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt5_brem13010->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt5_brem13010->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt5_brem13010->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt5_brem13010->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt5_brem13010->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt5_brem13010->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt5_brem13010->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt5_brem13010->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt5_brem13010->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt5_brem13010->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt5_brem13010->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_bdt5_brem13010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_bdt5_brem13010);
   
   grae->Draw("p");
   
   TH1D *frame_11d97790__20 = new TH1D("frame_11d97790__20","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11d97790__20->SetBinContent(1,6.214095);
   frame_11d97790__20->SetMinimum(0.01);
   frame_11d97790__20->SetMaximum(10);
   frame_11d97790__20->SetEntries(3);
   frame_11d97790__20->SetDirectory(0);
   frame_11d97790__20->SetStats(0);
   frame_11d97790__20->SetLineWidth(2);
   frame_11d97790__20->GetXaxis()->SetNdivisions(505);
   frame_11d97790__20->GetXaxis()->SetLabelFont(132);
   frame_11d97790__20->GetXaxis()->SetLabelOffset(-0.032);
   frame_11d97790__20->GetXaxis()->SetLabelSize(0);
   frame_11d97790__20->GetXaxis()->SetTitleSize(0.072);
   frame_11d97790__20->GetXaxis()->SetTickLength(0.01);
   frame_11d97790__20->GetXaxis()->SetTitleOffset(0.3);
   frame_11d97790__20->GetXaxis()->SetTitleFont(132);
   frame_11d97790__20->GetYaxis()->SetNdivisions(505);
   frame_11d97790__20->GetYaxis()->SetLabelFont(132);
   frame_11d97790__20->GetYaxis()->SetLabelOffset(0.02);
   frame_11d97790__20->GetYaxis()->SetLabelSize(0.06);
   frame_11d97790__20->GetYaxis()->SetTitleSize(0.072);
   frame_11d97790__20->GetYaxis()->SetTickLength(0.2);
   frame_11d97790__20->GetYaxis()->SetTitleOffset(1.1);
   frame_11d97790__20->GetYaxis()->SetTitleFont(132);
   frame_11d97790__20->GetZaxis()->SetLabelFont(132);
   frame_11d97790__20->GetZaxis()->SetLabelSize(0.06);
   frame_11d97790__20->GetZaxis()->SetTitleSize(0.072);
   frame_11d97790__20->GetZaxis()->SetTitleOffset(1.2);
   frame_11d97790__20->GetZaxis()->SetTitleFont(132);
   frame_11d97790__20->Draw("AXISSAME");
   line = new TLine(5100,0,5100,16);
   line->SetLineStyle(3);
   line->Draw();
   line = new TLine(5500,0,5500,16);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.65,0.41,0.95,0.47,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(132);
   pt->SetTextSize(0.065);
   AText = pt->AddText("[0.7, 0.8]");
   pt->Draw();
   p2_5_b1->Modified();
   c2_b0->cd();
  
// ------------>Primitives in pad: p2_6_b0
   TPad *p2_6_b0 = new TPad("p2_6_b0", "p2_6_b0",0,0,0.35,1);
   p2_6_b0->Draw();
   p2_6_b0->cd();
   p2_6_b0->Range(4646.667,-15.35923,5913.333,61.48693);
   p2_6_b0->SetFillColor(0);
   p2_6_b0->SetFillStyle(4000);
   p2_6_b0->SetBorderMode(0);
   p2_6_b0->SetBorderSize(2);
   p2_6_b0->SetTickx(1);
   p2_6_b0->SetTicky(1);
   p2_6_b0->SetLeftMargin(0.2);
   p2_6_b0->SetRightMargin(0.05);
   p2_6_b0->SetTopMargin(0.67);
   p2_6_b0->SetBottomMargin(0.2);
   p2_6_b0->SetFrameLineWidth(2);
   p2_6_b0->SetFrameBorderMode(0);
   p2_6_b0->SetFrameLineWidth(2);
   p2_6_b0->SetFrameBorderMode(0);
   
   TH1D *frame_11feb0d0__21 = new TH1D("frame_11feb0d0__21","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11feb0d0__21->SetBinContent(1,7.520891);
   frame_11feb0d0__21->SetMinimum(0.01);
   frame_11feb0d0__21->SetMaximum(10);
   frame_11feb0d0__21->SetEntries(3);
   frame_11feb0d0__21->SetDirectory(0);
   frame_11feb0d0__21->SetStats(0);
   frame_11feb0d0__21->SetLineWidth(2);
   frame_11feb0d0__21->GetXaxis()->SetNdivisions(505);
   frame_11feb0d0__21->GetXaxis()->SetLabelFont(132);
   frame_11feb0d0__21->GetXaxis()->SetLabelOffset(-0.032);
   frame_11feb0d0__21->GetXaxis()->SetLabelSize(0);
   frame_11feb0d0__21->GetXaxis()->SetTitleSize(0.072);
   frame_11feb0d0__21->GetXaxis()->SetTickLength(0.01);
   frame_11feb0d0__21->GetXaxis()->SetTitleOffset(0.3);
   frame_11feb0d0__21->GetXaxis()->SetTitleFont(132);
   frame_11feb0d0__21->GetYaxis()->SetNdivisions(505);
   frame_11feb0d0__21->GetYaxis()->SetLabelFont(132);
   frame_11feb0d0__21->GetYaxis()->SetLabelOffset(0.02);
   frame_11feb0d0__21->GetYaxis()->SetLabelSize(0.06);
   frame_11feb0d0__21->GetYaxis()->SetTitleSize(0.072);
   frame_11feb0d0__21->GetYaxis()->SetTickLength(0.2);
   frame_11feb0d0__21->GetYaxis()->SetTitleOffset(1.1);
   frame_11feb0d0__21->GetYaxis()->SetTitleFont(132);
   frame_11feb0d0__21->GetZaxis()->SetLabelFont(132);
   frame_11feb0d0__21->GetZaxis()->SetLabelSize(0.06);
   frame_11feb0d0__21->GetZaxis()->SetTitleSize(0.072);
   frame_11feb0d0__21->GetZaxis()->SetTitleOffset(1.2);
   frame_11feb0d0__21->GetZaxis()->SetTitleFont(132);
   frame_11feb0d0__21->Draw("FUNC");
   
   Double_t Combinatorial_fx61[39] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Combinatorial_fy61[39] = {
   3.043194,
   2.898631,
   2.760936,
   2.629782,
   2.504858,
   2.272531,
   2.061753,
   1.870524,
   1.697032,
   1.539632,
   1.39683,
   1.267274,
   1.149733,
   1.043095,
   0.9463475,
   0.8585733,
   0.7789403,
   0.7066932,
   0.6411471,
   0.5277293,
   0.4343749,
   0.3575347,
   0.2942874,
   0.2422285,
   0.1993787,
   0.1641089,
   0.1350783,
   0.09151509,
   0.06200115,
   0.04200556,
   0.02845862,
   0.01928061,
   0.01306255,
   0.008849828,
   0.005995727,
   0.004062084,
   0.002752047,
   0.001864502,
   0.001864502};
   graph = new TGraph(39,Combinatorial_fx61,Combinatorial_fy61);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Total pdf bdt6 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Combinatorial61 = new TH1F("Graph_Combinatorial61","Projection of Total pdf bdt6 brem0",100,4805,5945);
   Graph_Combinatorial61->SetMinimum(0);
   Graph_Combinatorial61->SetMaximum(3.347327);
   Graph_Combinatorial61->SetDirectory(0);
   Graph_Combinatorial61->SetStats(0);
   Graph_Combinatorial61->SetLineWidth(2);
   Graph_Combinatorial61->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial61->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial61->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial61->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial61->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial61->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial61->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial61->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial61->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial61->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial61->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial61->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial61->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial61->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial61->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial61->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial61->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial61->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial61);
   
   graph->Draw("l");
   
   Double_t Lb2pmunux62[48] = {
   4900,
   4912.5,
   4925,
   4950,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5262.5,
   5275,
   5287.5,
   5300,
   5312.5,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5400,
   5425,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Lb2pmunuy62[48] = {
   0.09951914,
   0.09971969,
   0.1002912,
   0.1021746,
   0.1041653,
   0.1048715,
   0.105242,
   0.1051943,
   0.1046598,
   0.1035802,
   0.1019066,
   0.09960507,
   0.09666389,
   0.0931016,
   0.08897271,
   0.08436551,
   0.07939536,
   0.06888896,
   0.0584327,
   0.05344713,
   0.04868942,
   0.04417958,
   0.03992136,
   0.03590945,
   0.03213587,
   0.02859449,
   0.02528309,
   0.02220401,
   0.01936276,
   0.01676587,
   0.01441862,
   0.01232311,
   0.01047678,
   0.008871716,
   0.007495085,
   0.005355405,
   0.003890126,
   0.002920204,
   0.002286161,
   0.001864495,
   0.001348298,
   0.00101821,
   0.0007711351,
   0.0005860097,
   0.0004580758,
   0.0003835441,
   0.0003591235,
   0.0003591235};
   graph = new TGraph(48,Lb2pmunux62,Lb2pmunuy62);
   graph->SetName("#Lambda^{0}_{b} #rightarrow p #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt6 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Lb2pmunu62 = new TH1F("Graph_Lb2pmunu62","Projection of Total pdf bdt6 brem0",100,4805,5945);
   Graph_Lb2pmunu62->SetMinimum(0);
   Graph_Lb2pmunu62->SetMaximum(0.1157302);
   Graph_Lb2pmunu62->SetDirectory(0);
   Graph_Lb2pmunu62->SetStats(0);
   Graph_Lb2pmunu62->SetLineWidth(2);
   Graph_Lb2pmunu62->GetXaxis()->SetNdivisions(505);
   Graph_Lb2pmunu62->GetXaxis()->SetLabelFont(132);
   Graph_Lb2pmunu62->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu62->GetXaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu62->GetXaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu62->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu62->GetXaxis()->SetTitleFont(132);
   Graph_Lb2pmunu62->GetYaxis()->SetLabelFont(132);
   Graph_Lb2pmunu62->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu62->GetYaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu62->GetYaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu62->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu62->GetYaxis()->SetTitleFont(132);
   Graph_Lb2pmunu62->GetZaxis()->SetLabelFont(132);
   Graph_Lb2pmunu62->GetZaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu62->GetZaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu62->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lb2pmunu62->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lb2pmunu62);
   
   graph->Draw("l");
   
   Double_t Bd2pienux63[50] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4943.75,
   4950,
   4975,
   4981.25,
   4987.5,
   4993.75,
   5000,
   5006.25,
   5012.5,
   5018.75,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bd2pienuy63[50] = {
   0.1237776,
   0.123466,
   0.1225411,
   0.1210105,
   0.1188971,
   0.1162331,
   0.1130624,
   0.1094486,
   0.1054646,
   0.0878469,
   0.08357162,
   0.07954979,
   0.07585708,
   0.07253753,
   0.06961243,
   0.06707214,
   0.0648831,
   0.06299336,
   0.05983643,
   0.05703316,
   0.05410158,
   0.05075809,
   0.04693625,
   0.04273694,
   0.03396325,
   0.02974657,
   0.02579987,
   0.02217402,
   0.01888363,
   0.01592418,
   0.01328533,
   0.01095666,
   0.008928405,
   0.007189371,
   0.005724605,
   0.003532129,
   0.002138269,
   0.001305641,
   0.0008267439,
   0.0003858077,
   0.0002029615,
   0.0001046767,
   4.924681e-05,
   2.065584e-05,
   7.687688e-06,
   2.539597e-06,
   7.471316e-07,
   2.040446e-07,
   9.016607e-08,
   9.016607e-08};
   graph = new TGraph(50,Bd2pienux63,Bd2pienuy63);
   graph->SetName("B_{d} #rightarrow #pi #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt6 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bs2pienu63 = new TH1F("Graph_bs2pienu63","Projection of Total pdf bdt6 brem0",100,4805,5945);
   Graph_bs2pienu63->SetMinimum(0);
   Graph_bs2pienu63->SetMaximum(0.1361554);
   Graph_bs2pienu63->SetDirectory(0);
   Graph_bs2pienu63->SetStats(0);
   Graph_bs2pienu63->SetLineWidth(2);
   Graph_bs2pienu63->GetXaxis()->SetNdivisions(505);
   Graph_bs2pienu63->GetXaxis()->SetLabelFont(132);
   Graph_bs2pienu63->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu63->GetXaxis()->SetLabelSize(0.06);
   Graph_bs2pienu63->GetXaxis()->SetTitleSize(0.072);
   Graph_bs2pienu63->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu63->GetXaxis()->SetTitleFont(132);
   Graph_bs2pienu63->GetYaxis()->SetLabelFont(132);
   Graph_bs2pienu63->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu63->GetYaxis()->SetLabelSize(0.06);
   Graph_bs2pienu63->GetYaxis()->SetTitleSize(0.072);
   Graph_bs2pienu63->GetYaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu63->GetYaxis()->SetTitleFont(132);
   Graph_bs2pienu63->GetZaxis()->SetLabelFont(132);
   Graph_bs2pienu63->GetZaxis()->SetLabelSize(0.06);
   Graph_bs2pienu63->GetZaxis()->SetTitleSize(0.072);
   Graph_bs2pienu63->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs2pienu63->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs2pienu63);
   
   graph->Draw("l");
   
   Double_t Bsemux64[77] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5312.5,
   5318.75,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5345.312,
   5346.875,
   5348.438,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5371.875,
   5375,
   5381.25,
   5384.375,
   5387.5,
   5390.625,
   5393.75,
   5396.875,
   5400,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bsemuy64[77] = {
   0.002613404,
   0.003291328,
   0.00423366,
   0.005585927,
   0.006488822,
   0.007603066,
   0.008995459,
   0.01076016,
   0.01303286,
   0.01441889,
   0.01601399,
   0.01785977,
   0.0200083,
   0.02252535,
   0.0254948,
   0.0290248,
   0.03104251,
   0.03325644,
   0.03569143,
   0.03837619,
   0.04134408,
   0.04463403,
   0.04829161,
   0.05237045,
   0.05693395,
   0.06205744,
   0.06485664,
   0.06783091,
   0.07099433,
   0.07436243,
   0.07795226,
   0.08178264,
   0.08363581,
   0.08518975,
   0.08642589,
   0.08732967,
   0.08789035,
   0.08810124,
   0.08795982,
   0.08746777,
   0.08663099,
   0.08545941,
   0.08396687,
   0.0821708,
   0.08009188,
   0.07775367,
   0.07518215,
   0.07240525,
   0.06635368,
   0.05984196,
   0.04639003,
   0.03987519,
   0.0337308,
   0.02807995,
   0.02300445,
   0.01854697,
   0.01471567,
   0.01149034,
   0.008829407,
   0.006676917,
   0.004968967,
   0.003639168,
   0.002622913,
   0.001862613,
   0.001349187,
   0.0007724215,
   0.0004821424,
   0.0002237004,
   3.209212e-05,
   9.894061e-06,
   4.242255e-06,
   2.188241e-06,
   1.270656e-06,
   8.012264e-07,
   5.368309e-07,
   3.768236e-07,
   3.768236e-07};
   graph = new TGraph(77,Bsemux64,Bsemuy64);
   graph->SetName("B_{s} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt6 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu64 = new TH1F("Graph_bsemu64","Projection of Total pdf bdt6 brem0",100,4805,5945);
   Graph_bsemu64->SetMinimum(0);
   Graph_bsemu64->SetMaximum(0.09691133);
   Graph_bsemu64->SetDirectory(0);
   Graph_bsemu64->SetStats(0);
   Graph_bsemu64->SetLineWidth(2);
   Graph_bsemu64->GetXaxis()->SetNdivisions(505);
   Graph_bsemu64->GetXaxis()->SetLabelFont(132);
   Graph_bsemu64->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu64->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu64->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu64->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu64->GetXaxis()->SetTitleFont(132);
   Graph_bsemu64->GetYaxis()->SetLabelFont(132);
   Graph_bsemu64->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu64->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu64->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu64->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu64->GetYaxis()->SetTitleFont(132);
   Graph_bsemu64->GetZaxis()->SetLabelFont(132);
   Graph_bsemu64->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu64->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu64->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu64->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu64);
   
   graph->Draw("l");
   
   Double_t Bsemux65[84] = {
   4900,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5168.75,
   5175,
   5181.25,
   5187.5,
   5193.75,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5260.938,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5284.375,
   5287.5,
   5293.75,
   5296.875,
   5300,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bdemuy65[84] = {
   2.24199e-07,
   2.942154e-07,
   3.406959e-07,
   3.977958e-07,
   4.687859e-07,
   5.582403e-07,
   6.726908e-07,
   7.421148e-07,
   8.21689e-07,
   9.133691e-07,
   1.019586e-06,
   1.143388e-06,
   1.288632e-06,
   1.460249e-06,
   1.557869e-06,
   1.66461e-06,
   1.78158e-06,
   1.910051e-06,
   2.051497e-06,
   2.207621e-06,
   2.380408e-06,
   2.572178e-06,
   2.78565e-06,
   3.024032e-06,
   3.291125e-06,
   3.436819e-06,
   3.591453e-06,
   3.755733e-06,
   3.930435e-06,
   4.116409e-06,
   4.314594e-06,
   4.526022e-06,
   4.751837e-06,
   4.862825e-06,
   4.956117e-06,
   5.03037e-06,
   5.084679e-06,
   5.118381e-06,
   5.131059e-06,
   5.122557e-06,
   5.09298e-06,
   5.042693e-06,
   4.972312e-06,
   4.882696e-06,
   4.774922e-06,
   4.650271e-06,
   4.510198e-06,
   4.356306e-06,
   4.190313e-06,
   3.829295e-06,
   3.442013e-06,
   2.646455e-06,
   2.26372e-06,
   1.904594e-06,
   1.576172e-06,
   1.424991e-06,
   1.282998e-06,
   1.150391e-06,
   1.027236e-06,
   9.134825e-07,
   8.089761e-07,
   7.134713e-07,
   6.266466e-07,
   4.774536e-07,
   3.578171e-07,
   2.637622e-07,
   1.91243e-07,
   1.363892e-07,
   9.648407e-08,
   7.036789e-08,
   4.070224e-08,
   2.559363e-08,
   6.53788e-09,
   2.555618e-09,
   6.985186e-10,
   2.820073e-10,
   1.403054e-10,
   7.953348e-11,
   4.929547e-11,
   3.260515e-11,
   2.265836e-11,
   1.636989e-11,
   1.220336e-11,
   1.220336e-11};
   graph = new TGraph(84,Bsemux65,Bdemuy65);
   graph->SetName("B_{d} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt6 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu_new_65 = new TH1F("Graph_bsemu_new_65","Projection of Total pdf bdt6 brem0",100,4805,5945);
   Graph_bsemu_new_65->SetMinimum(0);
   Graph_bsemu_new_65->SetMaximum(5.644164e-06);
   Graph_bsemu_new_65->SetDirectory(0);
   Graph_bsemu_new_65->SetStats(0);
   Graph_bsemu_new_65->SetLineWidth(2);
   Graph_bsemu_new_65->GetXaxis()->SetNdivisions(505);
   Graph_bsemu_new_65->GetXaxis()->SetLabelFont(132);
   Graph_bsemu_new_65->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_65->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_65->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_65->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_65->GetXaxis()->SetTitleFont(132);
   Graph_bsemu_new_65->GetYaxis()->SetLabelFont(132);
   Graph_bsemu_new_65->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_65->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_65->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_65->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_65->GetYaxis()->SetTitleFont(132);
   Graph_bsemu_new_65->GetZaxis()->SetLabelFont(132);
   Graph_bsemu_new_65->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_65->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_65->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu_new_65->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu_new_65);
   
   graph->Draw("l");
   
   Double_t Total_fx66[42] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5412.5,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Total_fy66[42] = {
   3.269104,
   2.985961,
   2.726972,
   2.489845,
   2.272684,
   2.074022,
   1.892767,
   1.72802,
   1.578844,
   1.444066,
   1.322233,
   1.21171,
   1.110874,
   1.018295,
   0.9328517,
   0.7804606,
   0.6500843,
   0.5398251,
   0.4478855,
   0.3722784,
   0.3110896,
   0.2627383,
   0.2261854,
   0.2012153,
   0.1889652,
   0.1901483,
   0.1747402,
   0.1432146,
   0.1088591,
   0.08245804,
   0.0660962,
   0.05655097,
   0.04535242,
   0.03045988,
   0.02068805,
   0.01410565,
   0.009630839,
   0.006585547,
   0.004521708,
   0.003136332,
   0.002224093,
   0.002224093};
   graph = new TGraph(42,Total_fx66,Total_fy66);
   graph->SetName("Total");
   graph->SetTitle("Projection of Total pdf bdt6 brem0");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   
   TH1F *Graph_Total66 = new TH1F("Graph_Total66","Projection of Total pdf bdt6 brem0",100,4805,5945);
   Graph_Total66->SetMinimum(0);
   Graph_Total66->SetMaximum(3.595792);
   Graph_Total66->SetDirectory(0);
   Graph_Total66->SetStats(0);
   Graph_Total66->SetLineWidth(2);
   Graph_Total66->GetXaxis()->SetNdivisions(505);
   Graph_Total66->GetXaxis()->SetLabelFont(132);
   Graph_Total66->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total66->GetXaxis()->SetLabelSize(0.06);
   Graph_Total66->GetXaxis()->SetTitleSize(0.072);
   Graph_Total66->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total66->GetXaxis()->SetTitleFont(132);
   Graph_Total66->GetYaxis()->SetLabelFont(132);
   Graph_Total66->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total66->GetYaxis()->SetLabelSize(0.06);
   Graph_Total66->GetYaxis()->SetTitleSize(0.072);
   Graph_Total66->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total66->GetYaxis()->SetTitleFont(132);
   Graph_Total66->GetZaxis()->SetLabelFont(132);
   Graph_Total66->GetZaxis()->SetLabelSize(0.06);
   Graph_Total66->GetZaxis()->SetTitleSize(0.072);
   Graph_Total66->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total66->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total66);
   
   graph->Draw("l");
   
   Double_t h_dataset_bdt6_brem0_fx3011[19] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825};
   Double_t h_dataset_bdt6_brem0_fy3011[19] = {
   0,
   4,
   4,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_dataset_bdt6_brem0_felx3011[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt6_brem0_fely3011[19] = {
   0,
   1.914339,
   1.914339,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_dataset_bdt6_brem0_fehx3011[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt6_brem0_fehy3011[19] = {
   1.147874,
   3.162753,
   3.162753,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(19,h_dataset_bdt6_brem0_fx3011,h_dataset_bdt6_brem0_fy3011,h_dataset_bdt6_brem0_felx3011,h_dataset_bdt6_brem0_fehx3011,h_dataset_bdt6_brem0_fely3011,h_dataset_bdt6_brem0_fehy3011);
   grae->SetName("h_dataset_bdt6_brem0");
   grae->SetTitle("Histogram of dataset_bdt6_brem0_plot__m_emu");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(2.5);
   
   TH1F *Graph_h_dataset_bdt6_brem03011 = new TH1F("Graph_h_dataset_bdt6_brem03011","Histogram of dataset_bdt6_brem0_plot__m_emu",100,4805,5945);
   Graph_h_dataset_bdt6_brem03011->SetMinimum(0);
   Graph_h_dataset_bdt6_brem03011->SetMaximum(7.879028);
   Graph_h_dataset_bdt6_brem03011->SetDirectory(0);
   Graph_h_dataset_bdt6_brem03011->SetStats(0);
   Graph_h_dataset_bdt6_brem03011->SetLineWidth(2);
   Graph_h_dataset_bdt6_brem03011->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_bdt6_brem03011->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt6_brem03011->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt6_brem03011->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt6_brem03011->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt6_brem03011->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt6_brem03011->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt6_brem03011->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt6_brem03011->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt6_brem03011->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt6_brem03011->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt6_brem03011->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt6_brem03011->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt6_brem03011->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt6_brem03011->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt6_brem03011->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt6_brem03011->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_bdt6_brem03011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_bdt6_brem03011);
   
   grae->Draw("p");
   
   TH1D *frame_11feb0d0__22 = new TH1D("frame_11feb0d0__22","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11feb0d0__22->SetBinContent(1,7.520891);
   frame_11feb0d0__22->SetMinimum(0.01);
   frame_11feb0d0__22->SetMaximum(10);
   frame_11feb0d0__22->SetEntries(3);
   frame_11feb0d0__22->SetDirectory(0);
   frame_11feb0d0__22->SetStats(0);
   frame_11feb0d0__22->SetLineWidth(2);
   frame_11feb0d0__22->GetXaxis()->SetNdivisions(505);
   frame_11feb0d0__22->GetXaxis()->SetLabelFont(132);
   frame_11feb0d0__22->GetXaxis()->SetLabelOffset(-0.032);
   frame_11feb0d0__22->GetXaxis()->SetLabelSize(0);
   frame_11feb0d0__22->GetXaxis()->SetTitleSize(0.072);
   frame_11feb0d0__22->GetXaxis()->SetTickLength(0.01);
   frame_11feb0d0__22->GetXaxis()->SetTitleOffset(0.3);
   frame_11feb0d0__22->GetXaxis()->SetTitleFont(132);
   frame_11feb0d0__22->GetYaxis()->SetNdivisions(505);
   frame_11feb0d0__22->GetYaxis()->SetLabelFont(132);
   frame_11feb0d0__22->GetYaxis()->SetLabelOffset(0.02);
   frame_11feb0d0__22->GetYaxis()->SetLabelSize(0.06);
   frame_11feb0d0__22->GetYaxis()->SetTitleSize(0.072);
   frame_11feb0d0__22->GetYaxis()->SetTickLength(0.2);
   frame_11feb0d0__22->GetYaxis()->SetTitleOffset(1.1);
   frame_11feb0d0__22->GetYaxis()->SetTitleFont(132);
   frame_11feb0d0__22->GetZaxis()->SetLabelFont(132);
   frame_11feb0d0__22->GetZaxis()->SetLabelSize(0.06);
   frame_11feb0d0__22->GetZaxis()->SetTitleSize(0.072);
   frame_11feb0d0__22->GetZaxis()->SetTitleOffset(1.2);
   frame_11feb0d0__22->GetZaxis()->SetTitleFont(132);
   frame_11feb0d0__22->Draw("AXISSAME");
   line = new TLine(5100,0,5100,16);
   line->SetLineStyle(3);
   line->Draw();
   line = new TLine(5500,0,5500,16);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.65,0.28,0.95,0.34,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(132);
   pt->SetTextSize(0.065);
   AText = pt->AddText("[0.8, 0.9]");
   pt->Draw();
   p2_6_b0->Modified();
   c2_b0->cd();
  
// ------------>Primitives in pad: p2_6_b1
   TPad *p2_6_b1 = new TPad("p2_6_b1", "p2_6_b1",0.35,0,0.7,1);
   p2_6_b1->Draw();
   p2_6_b1->cd();
   p2_6_b1->Range(4646.667,-15.35923,5913.333,61.48693);
   p2_6_b1->SetFillColor(0);
   p2_6_b1->SetFillStyle(4000);
   p2_6_b1->SetBorderMode(0);
   p2_6_b1->SetBorderSize(2);
   p2_6_b1->SetTickx(1);
   p2_6_b1->SetTicky(1);
   p2_6_b1->SetLeftMargin(0.2);
   p2_6_b1->SetRightMargin(0.05);
   p2_6_b1->SetTopMargin(0.67);
   p2_6_b1->SetBottomMargin(0.2);
   p2_6_b1->SetFrameLineWidth(2);
   p2_6_b1->SetFrameBorderMode(0);
   p2_6_b1->SetFrameLineWidth(2);
   p2_6_b1->SetFrameBorderMode(0);
   
   TH1D *frame_11fe8a00__23 = new TH1D("frame_11fe8a00__23","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11fe8a00__23->SetBinContent(1,3.464503);
   frame_11fe8a00__23->SetMinimum(0.01);
   frame_11fe8a00__23->SetMaximum(10);
   frame_11fe8a00__23->SetEntries(3);
   frame_11fe8a00__23->SetDirectory(0);
   frame_11fe8a00__23->SetStats(0);
   frame_11fe8a00__23->SetLineWidth(2);
   frame_11fe8a00__23->GetXaxis()->SetNdivisions(505);
   frame_11fe8a00__23->GetXaxis()->SetLabelFont(132);
   frame_11fe8a00__23->GetXaxis()->SetLabelOffset(-0.032);
   frame_11fe8a00__23->GetXaxis()->SetLabelSize(0);
   frame_11fe8a00__23->GetXaxis()->SetTitleSize(0.072);
   frame_11fe8a00__23->GetXaxis()->SetTickLength(0.01);
   frame_11fe8a00__23->GetXaxis()->SetTitleOffset(0.3);
   frame_11fe8a00__23->GetXaxis()->SetTitleFont(132);
   frame_11fe8a00__23->GetYaxis()->SetNdivisions(505);
   frame_11fe8a00__23->GetYaxis()->SetLabelFont(132);
   frame_11fe8a00__23->GetYaxis()->SetLabelOffset(0.02);
   frame_11fe8a00__23->GetYaxis()->SetLabelSize(0.06);
   frame_11fe8a00__23->GetYaxis()->SetTitleSize(0.072);
   frame_11fe8a00__23->GetYaxis()->SetTickLength(0.2);
   frame_11fe8a00__23->GetYaxis()->SetTitleOffset(1.1);
   frame_11fe8a00__23->GetYaxis()->SetTitleFont(132);
   frame_11fe8a00__23->GetZaxis()->SetLabelFont(132);
   frame_11fe8a00__23->GetZaxis()->SetLabelSize(0.06);
   frame_11fe8a00__23->GetZaxis()->SetTitleSize(0.072);
   frame_11fe8a00__23->GetZaxis()->SetTitleOffset(1.2);
   frame_11fe8a00__23->GetZaxis()->SetTitleFont(132);
   frame_11fe8a00__23->Draw("FUNC");
   
   Double_t Combinatorial_fx67[27] = {
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Combinatorial_fy67[27] = {
   0.5005119,
   0.4720098,
   0.4451308,
   0.4197825,
   0.3958776,
   0.3733341,
   0.3520742,
   0.3320251,
   0.3131176,
   0.2952869,
   0.2784715,
   0.2626137,
   0.247659,
   0.2202558,
   0.1958848,
   0.1742103,
   0.1549342,
   0.1377909,
   0.1225445,
   0.1089851,
   0.09692601,
   0.08620126,
   0.07666319,
   0.0681805,
   0.06063641,
   0.05392706,
   0.05392706};
   graph = new TGraph(27,Combinatorial_fx67,Combinatorial_fy67);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Total pdf bdt6 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Combinatorial67 = new TH1F("Graph_Combinatorial67","Projection of Total pdf bdt6 brem1",100,4805,5945);
   Graph_Combinatorial67->SetMinimum(0.009268579);
   Graph_Combinatorial67->SetMaximum(0.5451704);
   Graph_Combinatorial67->SetDirectory(0);
   Graph_Combinatorial67->SetStats(0);
   Graph_Combinatorial67->SetLineWidth(2);
   Graph_Combinatorial67->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial67->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial67->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial67->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial67->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial67->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial67->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial67->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial67->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial67->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial67->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial67->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial67->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial67->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial67->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial67->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial67->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial67->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial67);
   
   graph->Draw("l");
   
   Double_t Lb2pmunux68[58] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   4962.5,
   4975,
   4981.25,
   4987.5,
   4993.75,
   5000,
   5006.25,
   5012.5,
   5018.75,
   5025,
   5031.25,
   5037.5,
   5043.75,
   5050,
   5056.25,
   5062.5,
   5068.75,
   5075,
   5100,
   5112.5,
   5125,
   5131.25,
   5137.5,
   5143.75,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5181.25,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Lb2pmunuy68[58] = {
   0.001860553,
   0.001864888,
   0.001877669,
   0.001898541,
   0.001926808,
   0.00196156,
   0.00200169,
   0.00209265,
   0.002187733,
   0.002274039,
   0.002309949,
   0.002339153,
   0.002360322,
   0.002372465,
   0.002374672,
   0.002366345,
   0.00234711,
   0.002316791,
   0.002275576,
   0.002223714,
   0.002161865,
   0.002090738,
   0.002011291,
   0.001924603,
   0.001831828,
   0.001734254,
   0.001321388,
   0.001118344,
   0.0009283481,
   0.0008400912,
   0.0007570543,
   0.0006795933,
   0.00060793,
   0.0005422026,
   0.0004823629,
   0.0004283595,
   0.0003799556,
   0.0003369163,
   0.0002989151,
   0.0002365531,
   0.0001897132,
   0.0001551495,
   0.0001298165,
   0.0001110641,
   8.519823e-05,
   6.635354e-05,
   3.524657e-05,
   1.375637e-05,
   3.769975e-06,
   7.191716e-07,
   9.537866e-08,
   8.787353e-09,
   5.627134e-10,
   2.503344e-11,
   7.737419e-13,
   1.662639e-14,
   4.780238e-16,
   4.780238e-16};
   graph = new TGraph(58,Lb2pmunux68,Lb2pmunuy68);
   graph->SetName("#Lambda^{0}_{b} #rightarrow p #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt6 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Lb2pmunu68 = new TH1F("Graph_Lb2pmunu68","Projection of Total pdf bdt6 brem1",100,4805,5945);
   Graph_Lb2pmunu68->SetMinimum(0);
   Graph_Lb2pmunu68->SetMaximum(0.00261214);
   Graph_Lb2pmunu68->SetDirectory(0);
   Graph_Lb2pmunu68->SetStats(0);
   Graph_Lb2pmunu68->SetLineWidth(2);
   Graph_Lb2pmunu68->GetXaxis()->SetNdivisions(505);
   Graph_Lb2pmunu68->GetXaxis()->SetLabelFont(132);
   Graph_Lb2pmunu68->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu68->GetXaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu68->GetXaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu68->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu68->GetXaxis()->SetTitleFont(132);
   Graph_Lb2pmunu68->GetYaxis()->SetLabelFont(132);
   Graph_Lb2pmunu68->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu68->GetYaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu68->GetYaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu68->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu68->GetYaxis()->SetTitleFont(132);
   Graph_Lb2pmunu68->GetZaxis()->SetLabelFont(132);
   Graph_Lb2pmunu68->GetZaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu68->GetZaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu68->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lb2pmunu68->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lb2pmunu68);
   
   graph->Draw("l");
   
   Double_t Bd2pienux69[37] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5075,
   5100,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bd2pienuy69[37] = {
   0.002683807,
   0.002680467,
   0.002670459,
   0.00265383,
   0.002630656,
   0.002601052,
   0.002565166,
   0.002523185,
   0.002475335,
   0.002421894,
   0.002363182,
   0.002231447,
   0.002083592,
   0.00192372,
   0.001586524,
   0.001418787,
   0.001257619,
   0.001106783,
   0.0009692028,
   0.0008468346,
   0.0007406355,
   0.000650642,
   0.0005761083,
   0.0005156789,
   0.0004676028,
   0.0004299339,
   0.0004007023,
   0.0003780485,
   0.0003603262,
   0.0003344424,
   0.0003153788,
   0.0002994239,
   0.0002856377,
   0.0002745901,
   0.0002673694,
   0.0002649488,
   0.0002649488};
   graph = new TGraph(37,Bd2pienux69,Bd2pienuy69);
   graph->SetName("B_{d} #rightarrow #pi #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt6 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bs2pienu69 = new TH1F("Graph_bs2pienu69","Projection of Total pdf bdt6 brem1",100,4805,5945);
   Graph_bs2pienu69->SetMinimum(2.306302e-05);
   Graph_bs2pienu69->SetMaximum(0.002925693);
   Graph_bs2pienu69->SetDirectory(0);
   Graph_bs2pienu69->SetStats(0);
   Graph_bs2pienu69->SetLineWidth(2);
   Graph_bs2pienu69->GetXaxis()->SetNdivisions(505);
   Graph_bs2pienu69->GetXaxis()->SetLabelFont(132);
   Graph_bs2pienu69->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu69->GetXaxis()->SetLabelSize(0.06);
   Graph_bs2pienu69->GetXaxis()->SetTitleSize(0.072);
   Graph_bs2pienu69->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu69->GetXaxis()->SetTitleFont(132);
   Graph_bs2pienu69->GetYaxis()->SetLabelFont(132);
   Graph_bs2pienu69->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu69->GetYaxis()->SetLabelSize(0.06);
   Graph_bs2pienu69->GetYaxis()->SetTitleSize(0.072);
   Graph_bs2pienu69->GetYaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu69->GetYaxis()->SetTitleFont(132);
   Graph_bs2pienu69->GetZaxis()->SetLabelFont(132);
   Graph_bs2pienu69->GetZaxis()->SetLabelSize(0.06);
   Graph_bs2pienu69->GetZaxis()->SetTitleSize(0.072);
   Graph_bs2pienu69->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs2pienu69->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs2pienu69);
   
   graph->Draw("l");
   
   Double_t Bsemux70[77] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5243.75,
   5250,
   5256.25,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5296.875,
   5300,
   5303.125,
   5306.25,
   5312.5,
   5318.75,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5356.25,
   5359.375,
   5362.5,
   5365.625,
   5368.75,
   5371.875,
   5375,
   5378.125,
   5381.25,
   5387.5,
   5393.75,
   5400,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5456.25,
   5462.5,
   5468.75,
   5475,
   5487.5,
   5500,
   5512.5,
   5525,
   5550,
   5575,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bsemuy70[77] = {
   0.001545075,
   0.001997229,
   0.00265205,
   0.003640373,
   0.004329814,
   0.005211291,
   0.006358156,
   0.007880687,
   0.009950011,
   0.01126989,
   0.01284171,
   0.01472981,
   0.01701958,
   0.01982603,
   0.0214701,
   0.02330667,
   0.02536531,
   0.02768123,
   0.03029668,
   0.03326259,
   0.03664083,
   0.04050696,
   0.04495406,
   0.04743052,
   0.05009761,
   0.05297436,
   0.05606321,
   0.06221758,
   0.06803035,
   0.07329035,
   0.07564875,
   0.07779386,
   0.07970352,
   0.08135764,
   0.08273852,
   0.08383122,
   0.08462378,
   0.08510747,
   0.08527693,
   0.08513028,
   0.08466915,
   0.08389864,
   0.08282725,
   0.08146672,
   0.07983178,
   0.07793993,
   0.0758111,
   0.07346733,
   0.06823119,
   0.06243471,
   0.05628902,
   0.04378452,
   0.04094632,
   0.03835747,
   0.03599061,
   0.03382193,
   0.02999868,
   0.02675056,
   0.02397131,
   0.02157764,
   0.01950364,
   0.01769663,
   0.01611414,
   0.01472166,
   0.01239866,
   0.01055535,
   0.009071887,
   0.00786302,
   0.006037849,
   0.004752126,
   0.003817467,
   0.002587662,
   0.001846262,
   0.001370076,
   0.001048817,
   0.0008233934,
   0.0008233934};
   graph = new TGraph(77,Bsemux70,Bsemuy70);
   graph->SetName("B_{s} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt6 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu70 = new TH1F("Graph_bsemu70","Projection of Total pdf bdt6 brem1",100,4805,5945);
   Graph_bsemu70->SetMinimum(0);
   Graph_bsemu70->SetMaximum(0.09372229);
   Graph_bsemu70->SetDirectory(0);
   Graph_bsemu70->SetStats(0);
   Graph_bsemu70->SetLineWidth(2);
   Graph_bsemu70->GetXaxis()->SetNdivisions(505);
   Graph_bsemu70->GetXaxis()->SetLabelFont(132);
   Graph_bsemu70->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu70->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu70->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu70->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu70->GetXaxis()->SetTitleFont(132);
   Graph_bsemu70->GetYaxis()->SetLabelFont(132);
   Graph_bsemu70->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu70->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu70->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu70->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu70->GetYaxis()->SetTitleFont(132);
   Graph_bsemu70->GetZaxis()->SetLabelFont(132);
   Graph_bsemu70->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu70->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu70->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu70->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu70);
   
   graph->Draw("l");
   
   Double_t Bsemux71[80] = {
   4900,
   4950,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5181.25,
   5187.5,
   5193.75,
   5200,
   5206.25,
   5209.375,
   5212.5,
   5215.625,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5278.125,
   5281.25,
   5284.375,
   5287.5,
   5290.625,
   5293.75,
   5296.875,
   5300,
   5306.25,
   5312.5,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5368.75,
   5375,
   5381.25,
   5387.5,
   5400,
   5412.5,
   5425,
   5437.5,
   5450,
   5475,
   5500,
   5525,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bdemuy71[80] = {
   1.364975e-07,
   1.858912e-07,
   2.634342e-07,
   3.194272e-07,
   3.930823e-07,
   4.921203e-07,
   5.54725e-07,
   6.287661e-07,
   7.170322e-07,
   8.231809e-07,
   9.520752e-07,
   1.110279e-06,
   1.203064e-06,
   1.3068e-06,
   1.423182e-06,
   1.554235e-06,
   1.702386e-06,
   1.870573e-06,
   2.062363e-06,
   2.282126e-06,
   2.535253e-06,
   2.676362e-06,
   2.828448e-06,
   2.992619e-06,
   3.169988e-06,
   3.529814e-06,
   3.870728e-06,
   4.03012e-06,
   4.180035e-06,
   4.318954e-06,
   4.445431e-06,
   4.55812e-06,
   4.6558e-06,
   4.737394e-06,
   4.801991e-06,
   4.848862e-06,
   4.877474e-06,
   4.887499e-06,
   4.878823e-06,
   4.851545e-06,
   4.805978e-06,
   4.742639e-06,
   4.662244e-06,
   4.565692e-06,
   4.454047e-06,
   4.328522e-06,
   4.190455e-06,
   4.041283e-06,
   3.882523e-06,
   3.54253e-06,
   3.183168e-06,
   2.458464e-06,
   2.297899e-06,
   2.151545e-06,
   2.01783e-06,
   1.89539e-06,
   1.679727e-06,
   1.49671e-06,
   1.340271e-06,
   1.205661e-06,
   1.089129e-06,
   9.876788e-07,
   8.988991e-07,
   8.208325e-07,
   6.907177e-07,
   5.875866e-07,
   5.046702e-07,
   4.371613e-07,
   3.815767e-07,
   2.965488e-07,
   2.357281e-07,
   1.909483e-07,
   1.571686e-07,
   1.107577e-07,
   8.140405e-08,
   6.18386e-08,
   4.824304e-08,
   3.847052e-08,
   3.124604e-08,
   3.124604e-08};
   graph = new TGraph(80,Bsemux71,Bdemuy71);
   graph->SetName("B_{d} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt6 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu_new_71 = new TH1F("Graph_bsemu_new_71","Projection of Total pdf bdt6 brem1",100,4805,5945);
   Graph_bsemu_new_71->SetMinimum(0);
   Graph_bsemu_new_71->SetMaximum(5.373124e-06);
   Graph_bsemu_new_71->SetDirectory(0);
   Graph_bsemu_new_71->SetStats(0);
   Graph_bsemu_new_71->SetLineWidth(2);
   Graph_bsemu_new_71->GetXaxis()->SetNdivisions(505);
   Graph_bsemu_new_71->GetXaxis()->SetLabelFont(132);
   Graph_bsemu_new_71->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_71->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_71->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_71->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_71->GetXaxis()->SetTitleFont(132);
   Graph_bsemu_new_71->GetYaxis()->SetLabelFont(132);
   Graph_bsemu_new_71->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_71->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_71->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_71->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_71->GetYaxis()->SetTitleFont(132);
   Graph_bsemu_new_71->GetZaxis()->SetLabelFont(132);
   Graph_bsemu_new_71->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_71->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_71->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu_new_71->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu_new_71);
   
   graph->Draw("l");
   
   Double_t Total_fx72[46] = {
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5300,
   5325,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5368.75,
   5375,
   5387.5,
   5400,
   5412.5,
   5418.75,
   5425,
   5437.5,
   5450,
   5462.5,
   5475,
   5500,
   5525,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Total_fy72[46] = {
   0.5066015,
   0.4783586,
   0.4518516,
   0.4269149,
   0.4033777,
   0.3811072,
   0.3600372,
   0.3401732,
   0.3215747,
   0.3043306,
   0.2885478,
   0.2743641,
   0.2619972,
   0.2518409,
   0.2446474,
   0.2425815,
   0.2419126,
   0.2430907,
   0.2467932,
   0.2587233,
   0.2614064,
   0.2612477,
   0.2599307,
   0.2573987,
   0.2536502,
   0.2487388,
   0.2427694,
   0.2282836,
   0.2117052,
   0.1947011,
   0.1870741,
   0.1803712,
   0.1690609,
   0.1597734,
   0.1518983,
   0.145046,
   0.1334611,
   0.1237757,
   0.1153576,
   0.101059,
   0.08908843,
   0.07879516,
   0.06982522,
   0.06195263,
   0.05501544,
   0.05501544};
   graph = new TGraph(46,Total_fx72,Total_fy72);
   graph->SetName("Total");
   graph->SetTitle("Projection of Total pdf bdt6 brem1");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   
   TH1F *Graph_Total72 = new TH1F("Graph_Total72","Projection of Total pdf bdt6 brem1",100,4805,5945);
   Graph_Total72->SetMinimum(0.009856832);
   Graph_Total72->SetMaximum(0.5517601);
   Graph_Total72->SetDirectory(0);
   Graph_Total72->SetStats(0);
   Graph_Total72->SetLineWidth(2);
   Graph_Total72->GetXaxis()->SetNdivisions(505);
   Graph_Total72->GetXaxis()->SetLabelFont(132);
   Graph_Total72->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total72->GetXaxis()->SetLabelSize(0.06);
   Graph_Total72->GetXaxis()->SetTitleSize(0.072);
   Graph_Total72->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total72->GetXaxis()->SetTitleFont(132);
   Graph_Total72->GetYaxis()->SetLabelFont(132);
   Graph_Total72->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total72->GetYaxis()->SetLabelSize(0.06);
   Graph_Total72->GetYaxis()->SetTitleSize(0.072);
   Graph_Total72->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total72->GetYaxis()->SetTitleFont(132);
   Graph_Total72->GetZaxis()->SetLabelFont(132);
   Graph_Total72->GetZaxis()->SetLabelSize(0.06);
   Graph_Total72->GetZaxis()->SetTitleSize(0.072);
   Graph_Total72->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total72->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total72);
   
   graph->Draw("l");
   
   Double_t h_dataset_bdt6_brem1_fx3012[19] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825};
   Double_t h_dataset_bdt6_brem1_fy3012[19] = {
   1,
   0,
   0,
   0,
   0,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0};
   Double_t h_dataset_bdt6_brem1_felx3012[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt6_brem1_fely3012[19] = {
   0.8272462,
   0,
   0,
   0,
   0,
   0.8272462,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0};
   Double_t h_dataset_bdt6_brem1_fehx3012[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt6_brem1_fehy3012[19] = {
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(19,h_dataset_bdt6_brem1_fx3012,h_dataset_bdt6_brem1_fy3012,h_dataset_bdt6_brem1_felx3012,h_dataset_bdt6_brem1_fehx3012,h_dataset_bdt6_brem1_fely3012,h_dataset_bdt6_brem1_fehy3012);
   grae->SetName("h_dataset_bdt6_brem1");
   grae->SetTitle("Histogram of dataset_bdt6_brem1_plot__m_emu");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(2.5);
   
   TH1F *Graph_h_dataset_bdt6_brem13012 = new TH1F("Graph_h_dataset_bdt6_brem13012","Histogram of dataset_bdt6_brem1_plot__m_emu",100,4805,5945);
   Graph_h_dataset_bdt6_brem13012->SetMinimum(0);
   Graph_h_dataset_bdt6_brem13012->SetMaximum(3.629479);
   Graph_h_dataset_bdt6_brem13012->SetDirectory(0);
   Graph_h_dataset_bdt6_brem13012->SetStats(0);
   Graph_h_dataset_bdt6_brem13012->SetLineWidth(2);
   Graph_h_dataset_bdt6_brem13012->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_bdt6_brem13012->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt6_brem13012->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt6_brem13012->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt6_brem13012->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt6_brem13012->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt6_brem13012->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt6_brem13012->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt6_brem13012->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt6_brem13012->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt6_brem13012->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt6_brem13012->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt6_brem13012->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt6_brem13012->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt6_brem13012->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt6_brem13012->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt6_brem13012->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_bdt6_brem13012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_bdt6_brem13012);
   
   grae->Draw("p");
   
   TH1D *frame_11fe8a00__24 = new TH1D("frame_11fe8a00__24","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_11fe8a00__24->SetBinContent(1,3.464503);
   frame_11fe8a00__24->SetMinimum(0.01);
   frame_11fe8a00__24->SetMaximum(10);
   frame_11fe8a00__24->SetEntries(3);
   frame_11fe8a00__24->SetDirectory(0);
   frame_11fe8a00__24->SetStats(0);
   frame_11fe8a00__24->SetLineWidth(2);
   frame_11fe8a00__24->GetXaxis()->SetNdivisions(505);
   frame_11fe8a00__24->GetXaxis()->SetLabelFont(132);
   frame_11fe8a00__24->GetXaxis()->SetLabelOffset(-0.032);
   frame_11fe8a00__24->GetXaxis()->SetLabelSize(0);
   frame_11fe8a00__24->GetXaxis()->SetTitleSize(0.072);
   frame_11fe8a00__24->GetXaxis()->SetTickLength(0.01);
   frame_11fe8a00__24->GetXaxis()->SetTitleOffset(0.3);
   frame_11fe8a00__24->GetXaxis()->SetTitleFont(132);
   frame_11fe8a00__24->GetYaxis()->SetNdivisions(505);
   frame_11fe8a00__24->GetYaxis()->SetLabelFont(132);
   frame_11fe8a00__24->GetYaxis()->SetLabelOffset(0.02);
   frame_11fe8a00__24->GetYaxis()->SetLabelSize(0.06);
   frame_11fe8a00__24->GetYaxis()->SetTitleSize(0.072);
   frame_11fe8a00__24->GetYaxis()->SetTickLength(0.2);
   frame_11fe8a00__24->GetYaxis()->SetTitleOffset(1.1);
   frame_11fe8a00__24->GetYaxis()->SetTitleFont(132);
   frame_11fe8a00__24->GetZaxis()->SetLabelFont(132);
   frame_11fe8a00__24->GetZaxis()->SetLabelSize(0.06);
   frame_11fe8a00__24->GetZaxis()->SetTitleSize(0.072);
   frame_11fe8a00__24->GetZaxis()->SetTitleOffset(1.2);
   frame_11fe8a00__24->GetZaxis()->SetTitleFont(132);
   frame_11fe8a00__24->Draw("AXISSAME");
   line = new TLine(5100,0,5100,16);
   line->SetLineStyle(3);
   line->Draw();
   line = new TLine(5500,0,5500,16);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.65,0.28,0.95,0.34,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(132);
   pt->SetTextSize(0.065);
   AText = pt->AddText("[0.8, 0.9]");
   pt->Draw();
   p2_6_b1->Modified();
   c2_b0->cd();
  
// ------------>Primitives in pad: p2_7_b0
   TPad *p2_7_b0 = new TPad("p2_7_b0", "p2_7_b0",0,0,0.35,1);
   p2_7_b0->Draw();
   p2_7_b0->cd();
   p2_7_b0->Range(4646.667,-5.369231,5913.333,71.47693);
   p2_7_b0->SetFillColor(0);
   p2_7_b0->SetFillStyle(4000);
   p2_7_b0->SetBorderMode(0);
   p2_7_b0->SetBorderSize(2);
   p2_7_b0->SetTickx(1);
   p2_7_b0->SetTicky(1);
   p2_7_b0->SetLeftMargin(0.2);
   p2_7_b0->SetRightMargin(0.05);
   p2_7_b0->SetTopMargin(0.8);
   p2_7_b0->SetBottomMargin(0.07);
   p2_7_b0->SetFrameLineWidth(2);
   p2_7_b0->SetFrameBorderMode(0);
   p2_7_b0->SetFrameLineWidth(2);
   p2_7_b0->SetFrameBorderMode(0);
   
   TH1D *frame_12000480__25 = new TH1D("frame_12000480__25","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_12000480__25->SetBinContent(1,6.214095);
   frame_12000480__25->SetMinimum(0.01);
   frame_12000480__25->SetMaximum(10);
   frame_12000480__25->SetEntries(3);
   frame_12000480__25->SetDirectory(0);
   frame_12000480__25->SetStats(0);
   frame_12000480__25->SetLineWidth(2);
   frame_12000480__25->GetXaxis()->SetTitle("#it{m}_{#it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}} [MeV/#font[12]{c}^{2}]");
   frame_12000480__25->GetXaxis()->SetNdivisions(505);
   frame_12000480__25->GetXaxis()->SetLabelFont(132);
   frame_12000480__25->GetXaxis()->SetLabelOffset(-0.032);
   frame_12000480__25->GetXaxis()->SetLabelSize(0.06);
   frame_12000480__25->GetXaxis()->SetTitleSize(0.072);
   frame_12000480__25->GetXaxis()->SetTickLength(0.01);
   frame_12000480__25->GetXaxis()->SetTitleOffset(0.3);
   frame_12000480__25->GetXaxis()->SetTitleFont(132);
   frame_12000480__25->GetYaxis()->SetNdivisions(505);
   frame_12000480__25->GetYaxis()->SetLabelFont(132);
   frame_12000480__25->GetYaxis()->SetLabelOffset(0.02);
   frame_12000480__25->GetYaxis()->SetLabelSize(0.06);
   frame_12000480__25->GetYaxis()->SetTitleSize(0.072);
   frame_12000480__25->GetYaxis()->SetTickLength(0.2);
   frame_12000480__25->GetYaxis()->SetTitleOffset(1.1);
   frame_12000480__25->GetYaxis()->SetTitleFont(132);
   frame_12000480__25->GetZaxis()->SetLabelFont(132);
   frame_12000480__25->GetZaxis()->SetLabelSize(0.06);
   frame_12000480__25->GetZaxis()->SetTitleSize(0.072);
   frame_12000480__25->GetZaxis()->SetTitleOffset(1.2);
   frame_12000480__25->GetZaxis()->SetTitleFont(132);
   frame_12000480__25->Draw("FUNC");
   
   Double_t Combinatorial_fx73[34] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Combinatorial_fy73[34] = {
   1.297444,
   1.223391,
   1.153564,
   1.087724,
   1.025641,
   0.9671012,
   0.9119029,
   0.8598551,
   0.810778,
   0.764502,
   0.7208673,
   0.6409272,
   0.569852,
   0.5066586,
   0.450473,
   0.4005181,
   0.3561029,
   0.3166131,
   0.2815025,
   0.2502855,
   0.2225302,
   0.1978529,
   0.1564045,
   0.1236391,
   0.09773781,
   0.0772626,
   0.06107677,
   0.04828173,
   0.03816713,
   0.03017146,
   0.0238508,
   0.01885427,
   0.01490447,
   0.01490447};
   graph = new TGraph(34,Combinatorial_fx73,Combinatorial_fy73);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Total pdf bdt7 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Combinatorial73 = new TH1F("Graph_Combinatorial73","Projection of Total pdf bdt7 brem0",100,4805,5945);
   Graph_Combinatorial73->SetMinimum(0);
   Graph_Combinatorial73->SetMaximum(1.425698);
   Graph_Combinatorial73->SetDirectory(0);
   Graph_Combinatorial73->SetStats(0);
   Graph_Combinatorial73->SetLineWidth(2);
   Graph_Combinatorial73->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial73->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial73->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial73->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial73->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial73->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial73->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial73->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial73->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial73->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial73->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial73->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial73->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial73->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial73->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial73->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial73->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial73->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial73);
   
   graph->Draw("l");
   
   Double_t Lb2pmunux74[50] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   4962.5,
   4968.75,
   4975,
   4981.25,
   4987.5,
   4993.75,
   5000,
   5006.25,
   5012.5,
   5018.75,
   5025,
   5031.25,
   5037.5,
   5050,
   5075,
   5087.5,
   5100,
   5106.25,
   5112.5,
   5118.75,
   5125,
   5131.25,
   5137.5,
   5143.75,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Lb2pmunuy74[50] = {
   0.05223261,
   0.05229981,
   0.05249636,
   0.05322853,
   0.05535384,
   0.05621472,
   0.05646972,
   0.05656507,
   0.05647295,
   0.05617291,
   0.05564703,
   0.05488806,
   0.05389195,
   0.05266324,
   0.05121229,
   0.0495542,
   0.0477112,
   0.04570671,
   0.04133114,
   0.03196858,
   0.02744197,
   0.02326089,
   0.0213377,
   0.01953968,
   0.01787142,
   0.0163365,
   0.01493343,
   0.01366008,
   0.01251145,
   0.01148098,
   0.009744477,
   0.008382743,
   0.007324567,
   0.006503201,
   0.005860401,
   0.005348289,
   0.004575712,
   0.003488885,
   0.00260282,
   0.001815545,
   0.001154841,
   0.0006601408,
   0.0003367612,
   0.0001529913,
   6.192695e-05,
   2.23632e-05,
   7.233452e-06,
   2.198221e-06,
   1.064066e-06,
   1.064066e-06};
   graph = new TGraph(50,Lb2pmunux74,Lb2pmunuy74);
   graph->SetName("#Lambda^{0}_{b} #rightarrow p #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt7 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Lb2pmunu74 = new TH1F("Graph_Lb2pmunu74","Projection of Total pdf bdt7 brem0",100,4805,5945);
   Graph_Lb2pmunu74->SetMinimum(0);
   Graph_Lb2pmunu74->SetMaximum(0.06222147);
   Graph_Lb2pmunu74->SetDirectory(0);
   Graph_Lb2pmunu74->SetStats(0);
   Graph_Lb2pmunu74->SetLineWidth(2);
   Graph_Lb2pmunu74->GetXaxis()->SetNdivisions(505);
   Graph_Lb2pmunu74->GetXaxis()->SetLabelFont(132);
   Graph_Lb2pmunu74->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu74->GetXaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu74->GetXaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu74->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu74->GetXaxis()->SetTitleFont(132);
   Graph_Lb2pmunu74->GetYaxis()->SetLabelFont(132);
   Graph_Lb2pmunu74->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu74->GetYaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu74->GetYaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu74->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu74->GetYaxis()->SetTitleFont(132);
   Graph_Lb2pmunu74->GetZaxis()->SetLabelFont(132);
   Graph_Lb2pmunu74->GetZaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu74->GetZaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu74->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lb2pmunu74->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lb2pmunu74);
   
   graph->Draw("l");
   
   Double_t Bd2pienux75[40] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5075,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bd2pienuy75[40] = {
   0.0407674,
   0.04068371,
   0.04041646,
   0.03992416,
   0.03915816,
   0.03808362,
   0.03669464,
   0.03501828,
   0.03310769,
   0.0310293,
   0.02884848,
   0.02438419,
   0.01999281,
   0.01582594,
   0.01387147,
   0.01203069,
   0.01032448,
   0.008770659,
   0.007381717,
   0.006163393,
   0.00511416,
   0.004226191,
   0.003486615,
   0.002879202,
   0.002386047,
   0.00198907,
   0.001416681,
   0.001047436,
   0.0006292389,
   0.0004079567,
   0.0002804725,
   0.0002096855,
   0.0001743101,
   0.0001590599,
   0.0001536629,
   0.0001522721,
   0.0001521499,
   0.0001522621,
   0.0001523064,
   0.0001523064};
   graph = new TGraph(40,Bd2pienux75,Bd2pienuy75);
   graph->SetName("B_{d} #rightarrow #pi #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt7 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bs2pienu75 = new TH1F("Graph_bs2pienu75","Projection of Total pdf bdt7 brem0",100,4805,5945);
   Graph_bs2pienu75->SetMinimum(0);
   Graph_bs2pienu75->SetMaximum(0.04482892);
   Graph_bs2pienu75->SetDirectory(0);
   Graph_bs2pienu75->SetStats(0);
   Graph_bs2pienu75->SetLineWidth(2);
   Graph_bs2pienu75->GetXaxis()->SetNdivisions(505);
   Graph_bs2pienu75->GetXaxis()->SetLabelFont(132);
   Graph_bs2pienu75->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu75->GetXaxis()->SetLabelSize(0.06);
   Graph_bs2pienu75->GetXaxis()->SetTitleSize(0.072);
   Graph_bs2pienu75->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu75->GetXaxis()->SetTitleFont(132);
   Graph_bs2pienu75->GetYaxis()->SetLabelFont(132);
   Graph_bs2pienu75->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu75->GetYaxis()->SetLabelSize(0.06);
   Graph_bs2pienu75->GetYaxis()->SetTitleSize(0.072);
   Graph_bs2pienu75->GetYaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu75->GetYaxis()->SetTitleFont(132);
   Graph_bs2pienu75->GetZaxis()->SetLabelFont(132);
   Graph_bs2pienu75->GetZaxis()->SetLabelSize(0.06);
   Graph_bs2pienu75->GetZaxis()->SetTitleSize(0.072);
   Graph_bs2pienu75->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs2pienu75->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs2pienu75);
   
   graph->Draw("l");
   
   Double_t Bsemux76[77] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5312.5,
   5318.75,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5345.312,
   5346.875,
   5348.438,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5371.875,
   5375,
   5381.25,
   5384.375,
   5387.5,
   5390.625,
   5393.75,
   5396.875,
   5400,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bsemuy76[77] = {
   0.003601286,
   0.004535469,
   0.005834008,
   0.00769744,
   0.008941634,
   0.01047707,
   0.0123958,
   0.01482757,
   0.01795936,
   0.01986931,
   0.02206737,
   0.02461086,
   0.02757156,
   0.03104007,
   0.03513199,
   0.03999635,
   0.04277675,
   0.04582757,
   0.049183,
   0.05288261,
   0.05697239,
   0.06150595,
   0.06654612,
   0.07216678,
   0.07845532,
   0.08551552,
   0.08937284,
   0.09347139,
   0.09783061,
   0.1024719,
   0.1074187,
   0.112697,
   0.1152506,
   0.117392,
   0.1190954,
   0.1203408,
   0.1211134,
   0.121404,
   0.1212091,
   0.1205311,
   0.119378,
   0.1177636,
   0.1157068,
   0.1132318,
   0.1103671,
   0.107145,
   0.1036014,
   0.09977486,
   0.09143576,
   0.08246257,
   0.06392573,
   0.05494824,
   0.04648124,
   0.03869434,
   0.03170026,
   0.02555784,
   0.02027828,
   0.01583376,
   0.01216697,
   0.00920083,
   0.006847266,
   0.005014795,
   0.003614389,
   0.002566692,
   0.001859188,
   0.001064401,
   0.0006643951,
   0.0003082605,
   4.422313e-05,
   1.363407e-05,
   5.845852e-06,
   3.015409e-06,
   1.750972e-06,
   1.104095e-06,
   7.397561e-07,
   5.192651e-07,
   5.192651e-07};
   graph = new TGraph(77,Bsemux76,Bsemuy76);
   graph->SetName("B_{s} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt7 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu76 = new TH1F("Graph_bsemu76","Projection of Total pdf bdt7 brem0",100,4805,5945);
   Graph_bsemu76->SetMinimum(0);
   Graph_bsemu76->SetMaximum(0.1335444);
   Graph_bsemu76->SetDirectory(0);
   Graph_bsemu76->SetStats(0);
   Graph_bsemu76->SetLineWidth(2);
   Graph_bsemu76->GetXaxis()->SetNdivisions(505);
   Graph_bsemu76->GetXaxis()->SetLabelFont(132);
   Graph_bsemu76->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu76->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu76->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu76->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu76->GetXaxis()->SetTitleFont(132);
   Graph_bsemu76->GetYaxis()->SetLabelFont(132);
   Graph_bsemu76->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu76->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu76->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu76->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu76->GetYaxis()->SetTitleFont(132);
   Graph_bsemu76->GetZaxis()->SetLabelFont(132);
   Graph_bsemu76->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu76->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu76->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu76->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu76);
   
   graph->Draw("l");
   
   Double_t Bsemux77[84] = {
   4900,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5168.75,
   5175,
   5181.25,
   5187.5,
   5193.75,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5260.938,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5284.375,
   5287.5,
   5293.75,
   5296.875,
   5300,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bdemuy77[84] = {
   3.07666e-07,
   4.037486e-07,
   4.675334e-07,
   5.45891e-07,
   6.433099e-07,
   7.660671e-07,
   9.231264e-07,
   1.018396e-06,
   1.127595e-06,
   1.253407e-06,
   1.399167e-06,
   1.569059e-06,
   1.768376e-06,
   2.003884e-06,
   2.137847e-06,
   2.284327e-06,
   2.444843e-06,
   2.621143e-06,
   2.815247e-06,
   3.029495e-06,
   3.266609e-06,
   3.529772e-06,
   3.822717e-06,
   4.149847e-06,
   4.516376e-06,
   4.71631e-06,
   4.928513e-06,
   5.153953e-06,
   5.393693e-06,
   5.648904e-06,
   5.920871e-06,
   6.211012e-06,
   6.520895e-06,
   6.673203e-06,
   6.801227e-06,
   6.903122e-06,
   6.977651e-06,
   7.0239e-06,
   7.041298e-06,
   7.029631e-06,
   6.989042e-06,
   6.920034e-06,
   6.823451e-06,
   6.700471e-06,
   6.552575e-06,
   6.381518e-06,
   6.189297e-06,
   5.978112e-06,
   5.750322e-06,
   5.2549e-06,
   4.723438e-06,
   3.631702e-06,
   3.106479e-06,
   2.613654e-06,
   2.162963e-06,
   1.9555e-06,
   1.760645e-06,
   1.578669e-06,
   1.409665e-06,
   1.253562e-06,
   1.110149e-06,
   9.790891e-07,
   8.599405e-07,
   6.552045e-07,
   4.910286e-07,
   3.619581e-07,
   2.624407e-07,
   1.871654e-07,
   1.324041e-07,
   9.656511e-08,
   5.585524e-08,
   3.512186e-08,
   8.971863e-09,
   3.507047e-09,
   9.585696e-10,
   3.869956e-10,
   1.925395e-10,
   1.091429e-10,
   6.764765e-11,
   4.47437e-11,
   3.109383e-11,
   2.246422e-11,
   1.674654e-11,
   1.674654e-11};
   graph = new TGraph(84,Bsemux77,Bdemuy77);
   graph->SetName("B_{d} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt7 brem0");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu_new_77 = new TH1F("Graph_bsemu_new_77","Projection of Total pdf bdt7 brem0",100,4805,5945);
   Graph_bsemu_new_77->SetMinimum(0);
   Graph_bsemu_new_77->SetMaximum(7.745426e-06);
   Graph_bsemu_new_77->SetDirectory(0);
   Graph_bsemu_new_77->SetStats(0);
   Graph_bsemu_new_77->SetLineWidth(2);
   Graph_bsemu_new_77->GetXaxis()->SetNdivisions(505);
   Graph_bsemu_new_77->GetXaxis()->SetLabelFont(132);
   Graph_bsemu_new_77->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_77->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_77->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_77->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_77->GetXaxis()->SetTitleFont(132);
   Graph_bsemu_new_77->GetYaxis()->SetLabelFont(132);
   Graph_bsemu_new_77->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_77->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_77->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_77->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_77->GetYaxis()->SetTitleFont(132);
   Graph_bsemu_new_77->GetZaxis()->SetLabelFont(132);
   Graph_bsemu_new_77->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_77->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_77->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu_new_77->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu_new_77);
   
   graph->Draw("l");
   
   Double_t Total_fx78[42] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5312.5,
   5325,
   5350,
   5356.25,
   5362.5,
   5368.75,
   5375,
   5387.5,
   5393.75,
   5400,
   5406.25,
   5412.5,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Total_fy78[42] = {
   1.394045,
   1.320379,
   1.251241,
   1.186185,
   1.124689,
   1.010292,
   0.9046083,
   0.8059485,
   0.7143407,
   0.6307559,
   0.5562236,
   0.4912374,
   0.4355991,
   0.3886107,
   0.3494129,
   0.3173057,
   0.2919882,
   0.2737697,
   0.2638978,
   0.2628976,
   0.2652619,
   0.2799773,
   0.2754997,
   0.2636675,
   0.2458088,
   0.224222,
   0.180059,
   0.1613638,
   0.1461409,
   0.1343388,
   0.1254354,
   0.1135893,
   0.09948138,
   0.07817665,
   0.06160148,
   0.04859962,
   0.03838574,
   0.03034784,
   0.02401129,
   0.01900947,
   0.01505836,
   0.01505836};
   graph = new TGraph(42,Total_fx78,Total_fy78);
   graph->SetName("Total");
   graph->SetTitle("Projection of Total pdf bdt7 brem0");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   
   TH1F *Graph_Total78 = new TH1F("Graph_Total78","Projection of Total pdf bdt7 brem0",100,4805,5945);
   Graph_Total78->SetMinimum(0);
   Graph_Total78->SetMaximum(1.531944);
   Graph_Total78->SetDirectory(0);
   Graph_Total78->SetStats(0);
   Graph_Total78->SetLineWidth(2);
   Graph_Total78->GetXaxis()->SetNdivisions(505);
   Graph_Total78->GetXaxis()->SetLabelFont(132);
   Graph_Total78->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total78->GetXaxis()->SetLabelSize(0.06);
   Graph_Total78->GetXaxis()->SetTitleSize(0.072);
   Graph_Total78->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total78->GetXaxis()->SetTitleFont(132);
   Graph_Total78->GetYaxis()->SetLabelFont(132);
   Graph_Total78->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total78->GetYaxis()->SetLabelSize(0.06);
   Graph_Total78->GetYaxis()->SetTitleSize(0.072);
   Graph_Total78->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total78->GetYaxis()->SetTitleFont(132);
   Graph_Total78->GetZaxis()->SetLabelFont(132);
   Graph_Total78->GetZaxis()->SetLabelSize(0.06);
   Graph_Total78->GetZaxis()->SetTitleSize(0.072);
   Graph_Total78->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total78->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total78);
   
   graph->Draw("l");
   
   Double_t h_dataset_bdt7_brem0_fx3013[19] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825};
   Double_t h_dataset_bdt7_brem0_fy3013[19] = {
   0,
   1,
   1,
   0,
   1,
   3,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_dataset_bdt7_brem0_felx3013[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt7_brem0_fely3013[19] = {
   0,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   1.632705,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_dataset_bdt7_brem0_fehx3013[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt7_brem0_fehy3013[19] = {
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   2.918186,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(19,h_dataset_bdt7_brem0_fx3013,h_dataset_bdt7_brem0_fy3013,h_dataset_bdt7_brem0_felx3013,h_dataset_bdt7_brem0_fehx3013,h_dataset_bdt7_brem0_fely3013,h_dataset_bdt7_brem0_fehy3013);
   grae->SetName("h_dataset_bdt7_brem0");
   grae->SetTitle("Histogram of dataset_bdt7_brem0_plot__m_emu");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(2.5);
   
   TH1F *Graph_h_dataset_bdt7_brem03013 = new TH1F("Graph_h_dataset_bdt7_brem03013","Histogram of dataset_bdt7_brem0_plot__m_emu",100,4805,5945);
   Graph_h_dataset_bdt7_brem03013->SetMinimum(0);
   Graph_h_dataset_bdt7_brem03013->SetMaximum(6.510004);
   Graph_h_dataset_bdt7_brem03013->SetDirectory(0);
   Graph_h_dataset_bdt7_brem03013->SetStats(0);
   Graph_h_dataset_bdt7_brem03013->SetLineWidth(2);
   Graph_h_dataset_bdt7_brem03013->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_bdt7_brem03013->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt7_brem03013->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt7_brem03013->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt7_brem03013->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt7_brem03013->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt7_brem03013->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt7_brem03013->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt7_brem03013->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt7_brem03013->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt7_brem03013->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt7_brem03013->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt7_brem03013->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt7_brem03013->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt7_brem03013->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt7_brem03013->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt7_brem03013->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_bdt7_brem03013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_bdt7_brem03013);
   
   grae->Draw("p");
   
   TH1D *frame_12000480__26 = new TH1D("frame_12000480__26","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_12000480__26->SetBinContent(1,6.214095);
   frame_12000480__26->SetMinimum(0.01);
   frame_12000480__26->SetMaximum(10);
   frame_12000480__26->SetEntries(3);
   frame_12000480__26->SetDirectory(0);
   frame_12000480__26->SetStats(0);
   frame_12000480__26->SetLineWidth(2);
   frame_12000480__26->GetXaxis()->SetTitle("#it{m}_{#it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}} [MeV/#font[12]{c}^{2}]");
   frame_12000480__26->GetXaxis()->SetNdivisions(505);
   frame_12000480__26->GetXaxis()->SetLabelFont(132);
   frame_12000480__26->GetXaxis()->SetLabelOffset(-0.032);
   frame_12000480__26->GetXaxis()->SetLabelSize(0.06);
   frame_12000480__26->GetXaxis()->SetTitleSize(0.072);
   frame_12000480__26->GetXaxis()->SetTickLength(0.01);
   frame_12000480__26->GetXaxis()->SetTitleOffset(0.3);
   frame_12000480__26->GetXaxis()->SetTitleFont(132);
   frame_12000480__26->GetYaxis()->SetNdivisions(505);
   frame_12000480__26->GetYaxis()->SetLabelFont(132);
   frame_12000480__26->GetYaxis()->SetLabelOffset(0.02);
   frame_12000480__26->GetYaxis()->SetLabelSize(0.06);
   frame_12000480__26->GetYaxis()->SetTitleSize(0.072);
   frame_12000480__26->GetYaxis()->SetTickLength(0.2);
   frame_12000480__26->GetYaxis()->SetTitleOffset(1.1);
   frame_12000480__26->GetYaxis()->SetTitleFont(132);
   frame_12000480__26->GetZaxis()->SetLabelFont(132);
   frame_12000480__26->GetZaxis()->SetLabelSize(0.06);
   frame_12000480__26->GetZaxis()->SetTitleSize(0.072);
   frame_12000480__26->GetZaxis()->SetTitleOffset(1.2);
   frame_12000480__26->GetZaxis()->SetTitleFont(132);
   frame_12000480__26->Draw("AXISSAME");
   line = new TLine(5100,0,5100,16);
   line->SetLineStyle(3);
   line->Draw();
   line = new TLine(5500,0,5500,16);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.65,0.15,0.95,0.21,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(132);
   pt->SetTextSize(0.065);
   AText = pt->AddText("[0.9, 1.0]");
   pt->Draw();
   p2_7_b0->Modified();
   c2_b0->cd();
  
// ------------>Primitives in pad: p2_7_b1
   TPad *p2_7_b1 = new TPad("p2_7_b1", "p2_7_b1",0.35,0,0.7,1);
   p2_7_b1->Draw();
   p2_7_b1->cd();
   p2_7_b1->Range(4646.667,-5.369231,5913.333,71.47693);
   p2_7_b1->SetFillColor(0);
   p2_7_b1->SetFillStyle(4000);
   p2_7_b1->SetBorderMode(0);
   p2_7_b1->SetBorderSize(2);
   p2_7_b1->SetTickx(1);
   p2_7_b1->SetTicky(1);
   p2_7_b1->SetLeftMargin(0.2);
   p2_7_b1->SetRightMargin(0.05);
   p2_7_b1->SetTopMargin(0.8);
   p2_7_b1->SetBottomMargin(0.07);
   p2_7_b1->SetFrameLineWidth(2);
   p2_7_b1->SetFrameBorderMode(0);
   p2_7_b1->SetFrameLineWidth(2);
   p2_7_b1->SetFrameBorderMode(0);
   
   TH1D *frame_1201b960__27 = new TH1D("frame_1201b960__27","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_1201b960__27->SetBinContent(1,4.869753);
   frame_1201b960__27->SetMinimum(0.01);
   frame_1201b960__27->SetMaximum(10);
   frame_1201b960__27->SetEntries(3);
   frame_1201b960__27->SetDirectory(0);
   frame_1201b960__27->SetStats(0);
   frame_1201b960__27->SetLineWidth(2);
   frame_1201b960__27->GetXaxis()->SetTitle("#it{m}_{#it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}} [MeV/#font[12]{c}^{2}]");
   frame_1201b960__27->GetXaxis()->SetNdivisions(505);
   frame_1201b960__27->GetXaxis()->SetLabelFont(132);
   frame_1201b960__27->GetXaxis()->SetLabelOffset(-0.032);
   frame_1201b960__27->GetXaxis()->SetLabelSize(0.06);
   frame_1201b960__27->GetXaxis()->SetTitleSize(0.072);
   frame_1201b960__27->GetXaxis()->SetTickLength(0.01);
   frame_1201b960__27->GetXaxis()->SetTitleOffset(0.3);
   frame_1201b960__27->GetXaxis()->SetTitleFont(132);
   frame_1201b960__27->GetYaxis()->SetNdivisions(505);
   frame_1201b960__27->GetYaxis()->SetLabelFont(132);
   frame_1201b960__27->GetYaxis()->SetLabelOffset(0.02);
   frame_1201b960__27->GetYaxis()->SetLabelSize(0.06);
   frame_1201b960__27->GetYaxis()->SetTitleSize(0.072);
   frame_1201b960__27->GetYaxis()->SetTickLength(0.2);
   frame_1201b960__27->GetYaxis()->SetTitleOffset(1.1);
   frame_1201b960__27->GetYaxis()->SetTitleFont(132);
   frame_1201b960__27->GetZaxis()->SetLabelFont(132);
   frame_1201b960__27->GetZaxis()->SetLabelSize(0.06);
   frame_1201b960__27->GetZaxis()->SetTitleSize(0.072);
   frame_1201b960__27->GetZaxis()->SetTitleOffset(1.2);
   frame_1201b960__27->GetZaxis()->SetTitleFont(132);
   frame_1201b960__27->Draw("FUNC");
   
   Double_t Combinatorial_fx79[44] = {
   4900,
   4903.125,
   4906.25,
   4909.375,
   4912.5,
   4915.625,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4943.75,
   4950,
   4956.25,
   4962.5,
   4968.75,
   4975,
   4981.25,
   4987.5,
   4993.75,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5100,
   5125,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Combinatorial_fy79[44] = {
   2.527534,
   2.397414,
   2.273994,
   2.156927,
   2.045886,
   1.940563,
   1.840661,
   1.656022,
   1.489904,
   1.34045,
   1.205988,
   1.085014,
   0.9761745,
   0.8782532,
   0.7901545,
   0.7108931,
   0.6395825,
   0.5754252,
   0.5177036,
   0.4657721,
   0.3770145,
   0.3051705,
   0.2470172,
   0.1999455,
   0.1618439,
   0.1310029,
   0.08583214,
   0.0562366,
   0.03684582,
   0.01581708,
   0.006789921,
   0.002914761,
   0.001251242,
   0.0005371301,
   0.0002305779,
   9.898194e-05,
   4.249073e-05,
   1.824032e-05,
   7.830161e-06,
   3.361313e-06,
   1.442936e-06,
   6.194203e-07,
   2.659033e-07,
   2.659033e-07};
   graph = new TGraph(44,Combinatorial_fx79,Combinatorial_fy79);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Total pdf bdt7 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Combinatorial79 = new TH1F("Graph_Combinatorial79","Projection of Total pdf bdt7 brem1",100,4805,5945);
   Graph_Combinatorial79->SetMinimum(0);
   Graph_Combinatorial79->SetMaximum(2.780287);
   Graph_Combinatorial79->SetDirectory(0);
   Graph_Combinatorial79->SetStats(0);
   Graph_Combinatorial79->SetLineWidth(2);
   Graph_Combinatorial79->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial79->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial79->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial79->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial79->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial79->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial79->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial79->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial79->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial79->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial79->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial79->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial79->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial79->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial79->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial79->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial79->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial79->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial79);
   
   graph->Draw("l");
   
   Double_t Lb2pmunux80[35] = {
   4900,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5525,
   5550,
   5575,
   5600,
   5625,
   5650,
   5675,
   5700,
   5725,
   5750,
   5775,
   5800,
   5825,
   5850,
   5850};
   Double_t Lb2pmunuy80[35] = {
   0.001159522,
   0.001156088,
   0.001151624,
   0.001145052,
   0.001136082,
   0.001124399,
   0.001109684,
   0.001091655,
   0.001070096,
   0.001044876,
   0.001015975,
   0.0009834903,
   0.0009476379,
   0.0009087454,
   0.0008672374,
   0.0008236173,
   0.0007322897,
   0.0006393932,
   0.0005492733,
   0.0004654751,
   0.0004267796,
   0.0003905391,
   0.0003569254,
   0.0003260673,
   0.0002980589,
   0.0002729676,
   0.0002508439,
   0.0002317282,
   0.0002156515,
   0.000202642,
   0.0001927249,
   0.0001859218,
   0.0001822488,
   0.0001817161,
   0.0001817161};
   graph = new TGraph(35,Lb2pmunux80,Lb2pmunuy80);
   graph->SetName("#Lambda^{0}_{b} #rightarrow p #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt7 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_Lb2pmunu80 = new TH1F("Graph_Lb2pmunu80","Projection of Total pdf bdt7 brem1",100,4805,5945);
   Graph_Lb2pmunu80->SetMinimum(8.393556e-05);
   Graph_Lb2pmunu80->SetMaximum(0.001257302);
   Graph_Lb2pmunu80->SetDirectory(0);
   Graph_Lb2pmunu80->SetStats(0);
   Graph_Lb2pmunu80->SetLineWidth(2);
   Graph_Lb2pmunu80->GetXaxis()->SetNdivisions(505);
   Graph_Lb2pmunu80->GetXaxis()->SetLabelFont(132);
   Graph_Lb2pmunu80->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu80->GetXaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu80->GetXaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu80->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu80->GetXaxis()->SetTitleFont(132);
   Graph_Lb2pmunu80->GetYaxis()->SetLabelFont(132);
   Graph_Lb2pmunu80->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lb2pmunu80->GetYaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu80->GetYaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu80->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lb2pmunu80->GetYaxis()->SetTitleFont(132);
   Graph_Lb2pmunu80->GetZaxis()->SetLabelFont(132);
   Graph_Lb2pmunu80->GetZaxis()->SetLabelSize(0.06);
   Graph_Lb2pmunu80->GetZaxis()->SetTitleSize(0.072);
   Graph_Lb2pmunu80->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lb2pmunu80->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lb2pmunu80);
   
   graph->Draw("l");
   
   Double_t Bd2pienux81[52] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5025,
   5050,
   5075,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5262.5,
   5275,
   5287.5,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5437.5,
   5450,
   5462.5,
   5475,
   5487.5,
   5500,
   5525,
   5550,
   5575,
   5600,
   5625,
   5650,
   5675,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bd2pienuy81[52] = {
   0.0009927876,
   0.0009952603,
   0.001002644,
   0.001014845,
   0.001031707,
   0.001053005,
   0.001078446,
   0.001107658,
   0.001140197,
   0.001213051,
   0.001291854,
   0.001370363,
   0.001441614,
   0.001472288,
   0.001498519,
   0.001519519,
   0.00153459,
   0.001543138,
   0.001544697,
   0.001538951,
   0.001525736,
   0.001505046,
   0.001477037,
   0.001442019,
   0.001400442,
   0.001352885,
   0.001300038,
   0.001242672,
   0.001181614,
   0.001051877,
   0.00091766,
   0.0007852088,
   0.0006596432,
   0.0005446766,
   0.0004919281,
   0.0004425664,
   0.0003966687,
   0.000354246,
   0.0003152531,
   0.0002795983,
   0.0002177661,
   0.0001674381,
   0.0001271064,
   9.524347e-05,
   7.041235e-05,
   5.132361e-05,
   3.686142e-05,
   2.608198e-05,
   1.257463e-05,
   6.207444e-06,
   4.375554e-06,
   4.375554e-06};
   graph = new TGraph(52,Bd2pienux81,Bd2pienuy81);
   graph->SetName("B_{d} #rightarrow #pi #mu #nu");
   graph->SetTitle("Projection of Total pdf bdt7 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bs2pienu81 = new TH1F("Graph_bs2pienu81","Projection of Total pdf bdt7 brem1",100,4805,5945);
   Graph_bs2pienu81->SetMinimum(0);
   Graph_bs2pienu81->SetMaximum(0.001698729);
   Graph_bs2pienu81->SetDirectory(0);
   Graph_bs2pienu81->SetStats(0);
   Graph_bs2pienu81->SetLineWidth(2);
   Graph_bs2pienu81->GetXaxis()->SetNdivisions(505);
   Graph_bs2pienu81->GetXaxis()->SetLabelFont(132);
   Graph_bs2pienu81->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu81->GetXaxis()->SetLabelSize(0.06);
   Graph_bs2pienu81->GetXaxis()->SetTitleSize(0.072);
   Graph_bs2pienu81->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu81->GetXaxis()->SetTitleFont(132);
   Graph_bs2pienu81->GetYaxis()->SetLabelFont(132);
   Graph_bs2pienu81->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs2pienu81->GetYaxis()->SetLabelSize(0.06);
   Graph_bs2pienu81->GetYaxis()->SetTitleSize(0.072);
   Graph_bs2pienu81->GetYaxis()->SetTitleOffset(0.95);
   Graph_bs2pienu81->GetYaxis()->SetTitleFont(132);
   Graph_bs2pienu81->GetZaxis()->SetLabelFont(132);
   Graph_bs2pienu81->GetZaxis()->SetLabelSize(0.06);
   Graph_bs2pienu81->GetZaxis()->SetTitleSize(0.072);
   Graph_bs2pienu81->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs2pienu81->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs2pienu81);
   
   graph->Draw("l");
   
   Double_t Bsemux82[77] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5243.75,
   5250,
   5256.25,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5296.875,
   5300,
   5303.125,
   5306.25,
   5312.5,
   5318.75,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5356.25,
   5359.375,
   5362.5,
   5365.625,
   5368.75,
   5371.875,
   5375,
   5378.125,
   5381.25,
   5387.5,
   5393.75,
   5400,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5456.25,
   5462.5,
   5468.75,
   5475,
   5487.5,
   5500,
   5512.5,
   5525,
   5550,
   5575,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bsemuy82[77] = {
   0.001878494,
   0.00242822,
   0.003224348,
   0.004425946,
   0.005264165,
   0.006335859,
   0.007730212,
   0.009581296,
   0.01209717,
   0.01370187,
   0.01561289,
   0.01790843,
   0.02069231,
   0.02410437,
   0.02610322,
   0.02833613,
   0.03083901,
   0.03365469,
   0.03683454,
   0.04044048,
   0.04454772,
   0.04924814,
   0.0546549,
   0.05766577,
   0.0609084,
   0.06440594,
   0.06816135,
   0.0756438,
   0.08271093,
   0.08910601,
   0.09197334,
   0.09458135,
   0.09690311,
   0.09891417,
   0.100593,
   0.1019215,
   0.1028851,
   0.1034732,
   0.1036792,
   0.1035009,
   0.1029403,
   0.1020035,
   0.1007009,
   0.09904679,
   0.09705904,
   0.09475894,
   0.09217072,
   0.08932117,
   0.08295511,
   0.07590778,
   0.06843589,
   0.05323298,
   0.04978231,
   0.04663481,
   0.04375719,
   0.04112052,
   0.03647223,
   0.03252319,
   0.02914418,
   0.02623397,
   0.02371242,
   0.02151547,
   0.01959149,
   0.01789852,
   0.01507423,
   0.01283314,
   0.01102955,
   0.009559817,
   0.007340784,
   0.005777609,
   0.004641255,
   0.003146065,
   0.002244675,
   0.001665731,
   0.001275146,
   0.001001077,
   0.001001077};
   graph = new TGraph(77,Bsemux82,Bsemuy82);
   graph->SetName("B_{s} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt7 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu82 = new TH1F("Graph_bsemu82","Projection of Total pdf bdt7 brem1",100,4805,5945);
   Graph_bsemu82->SetMinimum(0);
   Graph_bsemu82->SetMaximum(0.113947);
   Graph_bsemu82->SetDirectory(0);
   Graph_bsemu82->SetStats(0);
   Graph_bsemu82->SetLineWidth(2);
   Graph_bsemu82->GetXaxis()->SetNdivisions(505);
   Graph_bsemu82->GetXaxis()->SetLabelFont(132);
   Graph_bsemu82->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu82->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu82->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu82->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu82->GetXaxis()->SetTitleFont(132);
   Graph_bsemu82->GetYaxis()->SetLabelFont(132);
   Graph_bsemu82->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu82->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu82->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu82->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu82->GetYaxis()->SetTitleFont(132);
   Graph_bsemu82->GetZaxis()->SetLabelFont(132);
   Graph_bsemu82->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu82->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu82->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu82->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu82);
   
   graph->Draw("l");
   
   Double_t Bsemux83[80] = {
   4900,
   4950,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5181.25,
   5187.5,
   5193.75,
   5200,
   5206.25,
   5209.375,
   5212.5,
   5215.625,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5278.125,
   5281.25,
   5284.375,
   5287.5,
   5290.625,
   5293.75,
   5296.875,
   5300,
   5306.25,
   5312.5,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5368.75,
   5375,
   5381.25,
   5387.5,
   5400,
   5412.5,
   5425,
   5437.5,
   5450,
   5475,
   5500,
   5525,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Bdemuy83[80] = {
   1.652644e-07,
   2.25068e-07,
   3.189532e-07,
   3.867468e-07,
   4.759247e-07,
   5.958351e-07,
   6.716338e-07,
   7.612791e-07,
   8.681474e-07,
   9.966671e-07,
   1.152726e-06,
   1.344271e-06,
   1.45661e-06,
   1.582209e-06,
   1.723119e-06,
   1.881791e-06,
   2.061166e-06,
   2.264798e-06,
   2.497008e-06,
   2.763086e-06,
   3.069561e-06,
   3.240408e-06,
   3.424546e-06,
   3.623316e-06,
   3.838065e-06,
   4.273725e-06,
   4.686487e-06,
   4.879471e-06,
   5.060982e-06,
   5.229178e-06,
   5.38231e-06,
   5.518749e-06,
   5.637015e-06,
   5.735805e-06,
   5.814016e-06,
   5.870764e-06,
   5.905406e-06,
   5.917544e-06,
   5.90704e-06,
   5.874013e-06,
   5.818842e-06,
   5.742155e-06,
   5.644817e-06,
   5.527916e-06,
   5.392742e-06,
   5.240763e-06,
   5.073597e-06,
   4.892988e-06,
   4.700769e-06,
   4.289122e-06,
   3.854024e-06,
   2.976587e-06,
   2.782183e-06,
   2.604985e-06,
   2.443089e-06,
   2.294845e-06,
   2.033731e-06,
   1.812143e-06,
   1.622734e-06,
   1.459756e-06,
   1.318664e-06,
   1.195833e-06,
   1.088343e-06,
   9.938238e-07,
   8.362872e-07,
   7.11421e-07,
   6.1103e-07,
   5.292935e-07,
   4.619943e-07,
   3.590467e-07,
   2.85408e-07,
   2.311909e-07,
   1.90292e-07,
   1.341e-07,
   9.856003e-08,
   7.487115e-08,
   5.84103e-08,
   4.657822e-08,
   3.783117e-08,
   3.783117e-08};
   graph = new TGraph(80,Bsemux83,Bdemuy83);
   graph->SetName("B_{d} #rightarrow e #mu");
   graph->SetTitle("Projection of Total pdf bdt7 brem1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   
   TH1F *Graph_bsemu_new_83 = new TH1F("Graph_bsemu_new_83","Projection of Total pdf bdt7 brem1",100,4805,5945);
   Graph_bsemu_new_83->SetMinimum(0);
   Graph_bsemu_new_83->SetMaximum(6.505516e-06);
   Graph_bsemu_new_83->SetDirectory(0);
   Graph_bsemu_new_83->SetStats(0);
   Graph_bsemu_new_83->SetLineWidth(2);
   Graph_bsemu_new_83->GetXaxis()->SetNdivisions(505);
   Graph_bsemu_new_83->GetXaxis()->SetLabelFont(132);
   Graph_bsemu_new_83->GetXaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_83->GetXaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_83->GetXaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_83->GetXaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_83->GetXaxis()->SetTitleFont(132);
   Graph_bsemu_new_83->GetYaxis()->SetLabelFont(132);
   Graph_bsemu_new_83->GetYaxis()->SetLabelOffset(0.01);
   Graph_bsemu_new_83->GetYaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_83->GetYaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_83->GetYaxis()->SetTitleOffset(0.95);
   Graph_bsemu_new_83->GetYaxis()->SetTitleFont(132);
   Graph_bsemu_new_83->GetZaxis()->SetLabelFont(132);
   Graph_bsemu_new_83->GetZaxis()->SetLabelSize(0.06);
   Graph_bsemu_new_83->GetZaxis()->SetTitleSize(0.072);
   Graph_bsemu_new_83->GetZaxis()->SetTitleOffset(1.2);
   Graph_bsemu_new_83->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bsemu_new_83);
   
   graph->Draw("l");
   
   Double_t Total_fx84[51] = {
   4900,
   4903.125,
   4906.25,
   4909.375,
   4912.5,
   4915.625,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4943.75,
   4950,
   4956.25,
   4962.5,
   4968.75,
   4975,
   4981.25,
   4987.5,
   4993.75,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5250,
   5275,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5850};
   Double_t Total_fy84[51] = {
   2.531565,
   2.401474,
   2.278084,
   2.161048,
   2.05004,
   1.944749,
   1.844881,
   1.660313,
   1.49427,
   1.344895,
   1.210516,
   1.08963,
   0.9808836,
   0.8830601,
   0.7950643,
   0.7159112,
   0.6447145,
   0.580677,
   0.5230812,
   0.471282,
   0.3828094,
   0.3112803,
   0.2534748,
   0.2067882,
   0.1691136,
   0.1387477,
   0.09470203,
   0.06653642,
   0.04900792,
   0.03880084,
   0.03394196,
   0.03744087,
   0.04706228,
   0.06583309,
   0.09284903,
   0.1022026,
   0.1063762,
   0.1045777,
   0.0970509,
   0.07027289,
   0.04261147,
   0.02745685,
   0.01367748,
   0.007941442,
   0.005080941,
   0.003478285,
   0.002505922,
   0.001882449,
   0.001467942,
   0.001187473,
   0.001187473};
   graph = new TGraph(51,Total_fx84,Total_fy84);
   graph->SetName("Total");
   graph->SetTitle("Projection of Total pdf bdt7 brem1");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   
   TH1F *Graph_Total84 = new TH1F("Graph_Total84","Projection of Total pdf bdt7 brem1",100,4805,5945);
   Graph_Total84->SetMinimum(0);
   Graph_Total84->SetMaximum(2.784602);
   Graph_Total84->SetDirectory(0);
   Graph_Total84->SetStats(0);
   Graph_Total84->SetLineWidth(2);
   Graph_Total84->GetXaxis()->SetNdivisions(505);
   Graph_Total84->GetXaxis()->SetLabelFont(132);
   Graph_Total84->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total84->GetXaxis()->SetLabelSize(0.06);
   Graph_Total84->GetXaxis()->SetTitleSize(0.072);
   Graph_Total84->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total84->GetXaxis()->SetTitleFont(132);
   Graph_Total84->GetYaxis()->SetLabelFont(132);
   Graph_Total84->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total84->GetYaxis()->SetLabelSize(0.06);
   Graph_Total84->GetYaxis()->SetTitleSize(0.072);
   Graph_Total84->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total84->GetYaxis()->SetTitleFont(132);
   Graph_Total84->GetZaxis()->SetLabelFont(132);
   Graph_Total84->GetZaxis()->SetLabelSize(0.06);
   Graph_Total84->GetZaxis()->SetTitleSize(0.072);
   Graph_Total84->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total84->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total84);
   
   graph->Draw("l");
   
   Double_t h_dataset_bdt7_brem1_fx3014[19] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825};
   Double_t h_dataset_bdt7_brem1_fy3014[19] = {
   2,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_dataset_bdt7_brem1_felx3014[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt7_brem1_fely3014[19] = {
   1.291815,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_dataset_bdt7_brem1_fehx3014[19] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_dataset_bdt7_brem1_fehy3014[19] = {
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(19,h_dataset_bdt7_brem1_fx3014,h_dataset_bdt7_brem1_fy3014,h_dataset_bdt7_brem1_felx3014,h_dataset_bdt7_brem1_fehx3014,h_dataset_bdt7_brem1_fely3014,h_dataset_bdt7_brem1_fehy3014);
   grae->SetName("h_dataset_bdt7_brem1");
   grae->SetTitle("Histogram of dataset_bdt7_brem1_plot__m_emu");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(2.5);
   
   TH1F *Graph_h_dataset_bdt7_brem13014 = new TH1F("Graph_h_dataset_bdt7_brem13014","Histogram of dataset_bdt7_brem1_plot__m_emu",100,4805,5945);
   Graph_h_dataset_bdt7_brem13014->SetMinimum(0);
   Graph_h_dataset_bdt7_brem13014->SetMaximum(5.101646);
   Graph_h_dataset_bdt7_brem13014->SetDirectory(0);
   Graph_h_dataset_bdt7_brem13014->SetStats(0);
   Graph_h_dataset_bdt7_brem13014->SetLineWidth(2);
   Graph_h_dataset_bdt7_brem13014->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_bdt7_brem13014->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt7_brem13014->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt7_brem13014->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt7_brem13014->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt7_brem13014->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt7_brem13014->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt7_brem13014->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt7_brem13014->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_bdt7_brem13014->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt7_brem13014->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt7_brem13014->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_bdt7_brem13014->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_bdt7_brem13014->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_bdt7_brem13014->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_bdt7_brem13014->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_bdt7_brem13014->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_bdt7_brem13014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_bdt7_brem13014);
   
   grae->Draw("p");
   
   TH1D *frame_1201b960__28 = new TH1D("frame_1201b960__28","A RooPlot of \"m_emu\"",19,4900,5850);
   frame_1201b960__28->SetBinContent(1,4.869753);
   frame_1201b960__28->SetMinimum(0.01);
   frame_1201b960__28->SetMaximum(10);
   frame_1201b960__28->SetEntries(3);
   frame_1201b960__28->SetDirectory(0);
   frame_1201b960__28->SetStats(0);
   frame_1201b960__28->SetLineWidth(2);
   frame_1201b960__28->GetXaxis()->SetTitle("#it{m}_{#it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}} [MeV/#font[12]{c}^{2}]");
   frame_1201b960__28->GetXaxis()->SetNdivisions(505);
   frame_1201b960__28->GetXaxis()->SetLabelFont(132);
   frame_1201b960__28->GetXaxis()->SetLabelOffset(-0.032);
   frame_1201b960__28->GetXaxis()->SetLabelSize(0.06);
   frame_1201b960__28->GetXaxis()->SetTitleSize(0.072);
   frame_1201b960__28->GetXaxis()->SetTickLength(0.01);
   frame_1201b960__28->GetXaxis()->SetTitleOffset(0.3);
   frame_1201b960__28->GetXaxis()->SetTitleFont(132);
   frame_1201b960__28->GetYaxis()->SetNdivisions(505);
   frame_1201b960__28->GetYaxis()->SetLabelFont(132);
   frame_1201b960__28->GetYaxis()->SetLabelOffset(0.02);
   frame_1201b960__28->GetYaxis()->SetLabelSize(0.06);
   frame_1201b960__28->GetYaxis()->SetTitleSize(0.072);
   frame_1201b960__28->GetYaxis()->SetTickLength(0.2);
   frame_1201b960__28->GetYaxis()->SetTitleOffset(1.1);
   frame_1201b960__28->GetYaxis()->SetTitleFont(132);
   frame_1201b960__28->GetZaxis()->SetLabelFont(132);
   frame_1201b960__28->GetZaxis()->SetLabelSize(0.06);
   frame_1201b960__28->GetZaxis()->SetTitleSize(0.072);
   frame_1201b960__28->GetZaxis()->SetTitleOffset(1.2);
   frame_1201b960__28->GetZaxis()->SetTitleFont(132);
   frame_1201b960__28->Draw("AXISSAME");
   line = new TLine(5100,0,5100,16);
   line->SetLineStyle(3);
   line->Draw();
   line = new TLine(5500,0,5500,16);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.65,0.15,0.95,0.21,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(132);
   pt->SetTextSize(0.065);
   AText = pt->AddText("[0.9, 1.0]");
   pt->Draw();
   p2_7_b1->Modified();
   c2_b0->cd();
  
// ------------>Primitives in pad: p2_cols
   TPad *p2_cols = new TPad("p2_cols", "p2_cols",0.7,0,1,1);
   p2_cols->Draw();
   p2_cols->cd();
   p2_cols->Range(0,0,1,1);
   p2_cols->SetFillColor(0);
   p2_cols->SetFillStyle(4000);
   p2_cols->SetBorderMode(0);
   p2_cols->SetBorderSize(2);
   p2_cols->SetTickx(1);
   p2_cols->SetTicky(1);
   p2_cols->SetLeftMargin(0.14);
   p2_cols->SetRightMargin(0.05);
   p2_cols->SetTopMargin(0.02);
   p2_cols->SetBottomMargin(0.8);
   p2_cols->SetFrameLineWidth(2);
   p2_cols->SetFrameBorderMode(0);
   
   TLegend *leg = new TLegend(0.1,0.67,0.9,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.08);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","Data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(2.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Total","Total","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Combinatorial","Combinatorial","l");

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("#Lambda^{0}_{b} #rightarrow p #mu #nu","#it{#Lambda}^{0}_{b} #rightarrow #it{p}#it{#mu}^{#minus}#nu","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("B_{d} #rightarrow #pi #mu #nu","#it{B}^{0} #rightarrow #it{#pi}^{#minus}#it{#mu}^{#plus}#nu","l");

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("B_{s} #rightarrow e #mu","#it{B}^{0}_{s} #rightarrow #it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("B_{d} #rightarrow e #mu","#it{B}^{0} #rightarrow #it{#scale[1.2]{e}}#scale[0.8]{#lower[-0.7]{#pm}}#it{#mu}#scale[0.8]{#lower[-0.5]{#mp}}","l");

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *tex = new TLatex(0.12,0.9,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.13);
   tex->SetLineWidth(2);
   tex->Draw();
   p2_cols->Modified();
   c2_b0->cd();
   c2_b0->Modified();
   c2_b0->cd();
   c2_b0->SetSelected(c2_b0);
   c2_b0->SaveAs("Fig2.pdf");
   c2_b0->SaveAs("Fig2.eps");
   c2_b0->SaveAs("Fig2.png");
}


==> figs/Fig5left.C <==
void Fig3left()
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Jul 26 16:24:53 2017) by ROOT version6.08/06
   TCanvas *c1 = new TCanvas("c1", "c1",10,54,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-1.385e-10,-0.2126582,2.2265e-09,1.116456);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("HTI_Result_Plot_expected");
   multigraph->SetTitle("Expected ");
   
   Double_t _fx3001[26] = {
   0,
   1.066666e-11,
   2.133333e-11,
   3.199999e-11,
   4.266666e-11,
   5.333332e-11,
   6.399998e-11,
   7.466665e-11,
   8.533331e-11,
   9.599998e-11,
   1.066666e-10,
   1.333333e-10,
   2.666667e-10,
   4e-10,
   5.333333e-10,
   6.666667e-10,
   8e-10,
   9.333333e-10,
   1.066667e-09,
   1.2e-09,
   1.333333e-09,
   1.466667e-09,
   1.6e-09,
   1.733333e-09,
   1.866667e-09,
   2e-09};
   Double_t _fy3001[26] = {
   1,
   0.4927656,
   0.4917969,
   0.4780234,
   0.4700781,
   0.4646484,
   0.4540078,
   0.4500547,
   0.4393906,
   0.437875,
   0.4282578,
   0.4099313,
   0.3358994,
   0.2646315,
   0.2157402,
   0.1636633,
   0.1281855,
   0.0937539,
   0.0686446,
   0.0551218,
   0.03707058,
   0.02945034,
   0.01998751,
   0.01486571,
   0.01007183,
   0.006995628};
   Double_t _felx3001[26] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fely3001[26] = {
   0,
   0.4710313,
   0.4707034,
   0.4567266,
   0.4500162,
   0.4441334,
   0.4352115,
   0.4316484,
   0.4218281,
   0.4205781,
   0.4104303,
   0.3957774,
   0.3264926,
   0.2585103,
   0.2110244,
   0.1611961,
   0.1261868,
   0.09250468,
   0.06808245,
   0.05474703,
   0.03682074,
   0.02938788,
   0.01992505,
   0.01480325,
   0.0100406,
   0.006995628};
   Double_t _fehx3001[26] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fehy3001[26] = {
   0,
   0.4842352,
   0.4815318,
   0.4936649,
   0.5019065,
   0.5037271,
   0.5102112,
   0.5114149,
   0.5184384,
   0.5202347,
   0.5257269,
   0.5413406,
   0.5780229,
   0.6100955,
   0.6030348,
   0.6068486,
   0.5776223,
   0.552898,
   0.5215781,
   0.4668828,
   0.4271878,
   0.3725667,
   0.3135153,
   0.2647074,
   0.2245122,
   0.1908118};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(26,_fx3001,_fy3001,_felx3001,_fehx3001,_fely3001,_fehy3001);
   grae->SetName("");
   grae->SetTitle("Expected CLspLb #pm 2 #sigma");
   grae->SetFillColor(5);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph3003300530073001 = new TH1F("Graph_Graph_Graph_Graph_Graph3003300530073001","Expected CLspLb #pm 2 #sigma",100,0,2.2e-09);
   Graph_Graph_Graph_Graph_Graph3003300530073001->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph3003300530073001->SetMaximum(1.1);
   Graph_Graph_Graph_Graph_Graph3003300530073001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph3003300530073001->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph3003300530073001->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph3003300530073001->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph3003300530073001->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph3003300530073001);
   
   multigraph->Add(grae,"3");
   
   Double_t _fx3002[26] = {
   0,
   1.066666e-11,
   2.133333e-11,
   3.199999e-11,
   4.266666e-11,
   5.333332e-11,
   6.399998e-11,
   7.466665e-11,
   8.533331e-11,
   9.599998e-11,
   1.066666e-10,
   1.333333e-10,
   2.666667e-10,
   4e-10,
   5.333333e-10,
   6.666667e-10,
   8e-10,
   9.333333e-10,
   1.066667e-09,
   1.2e-09,
   1.333333e-09,
   1.466667e-09,
   1.6e-09,
   1.733333e-09,
   1.866667e-09,
   2e-09};
   Double_t _fy3002[26] = {
   1,
   0.4927656,
   0.4917969,
   0.4780234,
   0.4700781,
   0.4646484,
   0.4540078,
   0.4500547,
   0.4393906,
   0.437875,
   0.4282578,
   0.4099313,
   0.3358994,
   0.2646315,
   0.2157402,
   0.1636633,
   0.1281855,
   0.0937539,
   0.0686446,
   0.0551218,
   0.03707058,
   0.02945034,
   0.01998751,
   0.01486571,
   0.01007183,
   0.006995628};
   Double_t _felx3002[26] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fely3002[26] = {
   0,
   0.3383624,
   0.3380625,
   0.3278047,
   0.3245714,
   0.3229103,
   0.3165889,
   0.3191484,
   0.3085997,
   0.3076094,
   0.2992452,
   0.2900999,
   0.2504951,
   0.2008643,
   0.1695815,
   0.1305333,
   0.1057988,
   0.07857589,
   0.05986883,
   0.04737664,
   0.03341661,
   0.0263273,
   0.01830106,
   0.0131168,
   0.009103685,
   0.006402249};
   Double_t _fehx3002[26] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fehy3002[26] = {
   0,
   0.3417344,
   0.3359621,
   0.3462057,
   0.3470461,
   0.3452734,
   0.3460078,
   0.345801,
   0.3483274,
   0.3473467,
   0.3493761,
   0.3483448,
   0.347801,
   0.3346327,
   0.3059448,
   0.2842782,
   0.2583229,
   0.2326386,
   0.1952869,
   0.1595253,
   0.1365424,
   0.1097779,
   0.08825734,
   0.07027408,
   0.05233217,
   0.04069332};
   grae = new TGraphAsymmErrors(26,_fx3002,_fy3002,_felx3002,_fehx3002,_fely3002,_fehy3002);
   grae->SetName("");
   grae->SetTitle("Expected CLspLb #pm 1 #sigma");
   grae->SetFillColor(3);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph3004300630083002 = new TH1F("Graph_Graph_Graph_Graph_Graph3004300630083002","Expected CLspLb #pm 1 #sigma",100,0,2.2e-09);
   Graph_Graph_Graph_Graph_Graph3004300630083002->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph3004300630083002->SetMaximum(1.099941);
   Graph_Graph_Graph_Graph_Graph3004300630083002->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph3004300630083002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph3004300630083002->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph3004300630083002->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph3004300630083002->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph3004300630083002);
   
   multigraph->Add(grae,"3");
   
   Double_t _fx1[26] = {
   0,
   1.066666e-11,
   2.133333e-11,
   3.199999e-11,
   4.266666e-11,
   5.333332e-11,
   6.399998e-11,
   7.466665e-11,
   8.533331e-11,
   9.599998e-11,
   1.066666e-10,
   1.333333e-10,
   2.666667e-10,
   4e-10,
   5.333333e-10,
   6.666667e-10,
   8e-10,
   9.333333e-10,
   1.066667e-09,
   1.2e-09,
   1.333333e-09,
   1.466667e-09,
   1.6e-09,
   1.733333e-09,
   1.866667e-09,
   2e-09};
   Double_t _fy1[26] = {
   1,
   0.4927656,
   0.4917969,
   0.4780234,
   0.4700781,
   0.4646484,
   0.4540078,
   0.4500547,
   0.4393906,
   0.437875,
   0.4282578,
   0.4099313,
   0.3358994,
   0.2646315,
   0.2157402,
   0.1636633,
   0.1281855,
   0.0937539,
   0.0686446,
   0.0551218,
   0.03707058,
   0.02945034,
   0.01998751,
   0.01486571,
   0.01007183,
   0.006995628};
   TGraph *graph = new TGraph(26,_fx1,_fy1);
   graph->SetName("");
   graph->SetTitle("Expected CLspLb - Median");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph2341 = new TH1F("Graph_Graph_Graph_Graph_Graph2341","Expected CLspLb - Median",100,0,2.2e-09);
   Graph_Graph_Graph_Graph_Graph2341->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph2341->SetMaximum(1.0993);
   Graph_Graph_Graph_Graph_Graph2341->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph2341->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph2341->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph2341->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph2341->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph2341->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph2341->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph2341->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph2341->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph2341->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph2341->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph2341->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph2341->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph2341->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph2341->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph2341->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph2341->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph2341->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph2341->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph2341->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph2341->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph2341->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph2341->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph2341);
   
   multigraph->Add(graph,"L");
   multigraph->Draw("APL");
   multigraph->GetXaxis()->SetTitle("BF(#it{B}^{0} #rightarrow #it{e}^{#pm}#it{#mu}^{#mp})");
   multigraph->GetXaxis()->SetRange(10,95);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("CL_{s}");
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.65);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   Double_t CLspLb_observed_fx1001[26] = {
   0,
   1.066666e-11,
   2.133333e-11,
   3.199999e-11,
   4.266666e-11,
   5.333332e-11,
   6.399998e-11,
   7.466665e-11,
   8.533331e-11,
   9.599998e-11,
   1.066666e-10,
   1.333333e-10,
   2.666667e-10,
   4e-10,
   5.333333e-10,
   6.666667e-10,
   8e-10,
   9.333333e-10,
   1.066667e-09,
   1.2e-09,
   1.333333e-09,
   1.466667e-09,
   1.6e-09,
   1.733333e-09,
   1.866667e-09,
   2e-09};
   Double_t CLspLb_observed_fy1001[26] = {
   1,
   0.5253281,
   0.5230938,
   0.5126563,
   0.5065312,
   0.4981875,
   0.4896094,
   0.4809844,
   0.4748281,
   0.4698906,
   0.4625938,
   0.4386009,
   0.3589631,
   0.2904435,
   0.2328857,
   0.1800125,
   0.1437539,
   0.1041849,
   0.07841974,
   0.05946284,
   0.04262961,
   0.03310431,
   0.02189257,
   0.01708307,
   0.0119925,
   0.008057464};
   Double_t CLspLb_observed_fex1001[26] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CLspLb_observed_fey1001[26] = {
   0,
   0.001973886,
   0.001974314,
   0.00197579,
   0.001976255,
   0.001976411,
   0.001975997,
   0.001974994,
   0.001973917,
   0.001972837,
   0.001970885,
   0.002773064,
   0.002680747,
   0.00253696,
   0.002362059,
   0.00214706,
   0.001960643,
   0.001707265,
   0.001502341,
   0.0013216,
   0.001128977,
   0.0009998191,
   0.0008177696,
   0.0007241537,
   0.0006083092,
   0.0004996108};
   gre = new TGraphErrors(26,CLspLb_observed_fx1001,CLspLb_observed_fy1001,CLspLb_observed_fex1001,CLspLb_observed_fey1001);
   gre->SetName("CLspLb_observed");
   gre->SetTitle("Observed CLspLb");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_CLspLb_observed10061001 = new TH1F("Graph_Graph_CLspLb_observed10061001","Observed CLspLb",100,0,2.2e-09);
   Graph_Graph_CLspLb_observed10061001->SetMinimum(0);
   Graph_Graph_CLspLb_observed10061001->SetMaximum(1.099244);
   Graph_Graph_CLspLb_observed10061001->SetDirectory(0);
   Graph_Graph_CLspLb_observed10061001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_CLspLb_observed10061001->SetLineColor(ci);
   Graph_Graph_CLspLb_observed10061001->SetLineWidth(2);
   Graph_Graph_CLspLb_observed10061001->SetMarkerStyle(20);
   Graph_Graph_CLspLb_observed10061001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_CLspLb_observed10061001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_CLspLb_observed10061001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_CLspLb_observed10061001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_CLspLb_observed10061001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_CLspLb_observed10061001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_CLspLb_observed10061001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_CLspLb_observed10061001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_CLspLb_observed10061001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_CLspLb_observed10061001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_CLspLb_observed10061001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_CLspLb_observed10061001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_CLspLb_observed10061001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_CLspLb_observed10061001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_CLspLb_observed10061001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_CLspLb_observed10061001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_CLspLb_observed10061001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_CLspLb_observed10061001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_CLspLb_observed10061001);
   
   gre->Draw("lx ");
   
   TH1F *HTI_Result_Plot_expected_copy__1 = new TH1F("HTI_Result_Plot_expected_copy__1","Expected ",100,-1e-10,2.1e-09);
   HTI_Result_Plot_expected_copy__1->SetMinimum(0);
   HTI_Result_Plot_expected_copy__1->SetMaximum(1.05);
   HTI_Result_Plot_expected_copy__1->SetDirectory(0);
   HTI_Result_Plot_expected_copy__1->SetStats(0);
   HTI_Result_Plot_expected_copy__1->SetLineWidth(2);
   HTI_Result_Plot_expected_copy__1->SetMarkerStyle(20);
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetTitle("BF(#it{B}^{0} #rightarrow #it{e}^{#pm}#it{#mu}^{#mp})");
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetRange(10,95);
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetNdivisions(505);
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetLabelFont(132);
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetLabelOffset(0.01);
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetLabelSize(0.06);
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetTitleSize(0.072);
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetTitleOffset(0.95);
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetTitleFont(132);
   HTI_Result_Plot_expected_copy__1->GetYaxis()->SetTitle("CL_{s}");
   HTI_Result_Plot_expected_copy__1->GetYaxis()->SetLabelFont(132);
   HTI_Result_Plot_expected_copy__1->GetYaxis()->SetLabelOffset(0.01);
   HTI_Result_Plot_expected_copy__1->GetYaxis()->SetLabelSize(0.06);
   HTI_Result_Plot_expected_copy__1->GetYaxis()->SetTitleSize(0.072);
   HTI_Result_Plot_expected_copy__1->GetYaxis()->SetTitleOffset(0.65);
   HTI_Result_Plot_expected_copy__1->GetYaxis()->SetTitleFont(132);
   HTI_Result_Plot_expected_copy__1->GetZaxis()->SetLabelFont(132);
   HTI_Result_Plot_expected_copy__1->GetZaxis()->SetLabelSize(0.06);
   HTI_Result_Plot_expected_copy__1->GetZaxis()->SetTitleSize(0.072);
   HTI_Result_Plot_expected_copy__1->GetZaxis()->SetTitleOffset(1.2);
   HTI_Result_Plot_expected_copy__1->GetZaxis()->SetTitleFont(132);
   HTI_Result_Plot_expected_copy__1->Draw("sameaxis");
   TLatex *   tex = new TLatex(0.7,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->SaveAs("Fig3left.pdf");
   c1->SaveAs("Fig3left.eps");
   c1->SaveAs("Fig3left.png");

}


==> figs/Fig5right.C <==
void Fig3right()
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Jul 26 16:28:43 2017) by ROOT version6.08/06
   TCanvas *c1 = new TCanvas("c1", "c1",10,54,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-8.750008e-11,-0.2126582,1.00875e-08,1.116456);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("HTI_Result_Plot_expected");
   multigraph->SetTitle("Expected ");
   
   Double_t _fx3001[16] = {
   0,
   6.666667e-10,
   1.333333e-09,
   2e-09,
   2.666667e-09,
   3.333333e-09,
   4e-09,
   4.666667e-09,
   5.333333e-09,
   6e-09,
   6.666667e-09,
   7.333333e-09,
   8e-09,
   8.666667e-09,
   9.333333e-09,
   1e-08};
   Double_t _fy3001[16] = {
   1,
   0.6715,
   0.5050938,
   0.3528438,
   0.237125,
   0.1495,
   0.1008438,
   0.06334375,
   0.0381875,
   0.02175,
   0.013,
   0.009125,
   0.0034375,
   0.002875,
   0.001375,
   0.0008125};
   Double_t _felx3001[16] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fely3001[16] = {
   0,
   0.6388764,
   0.490038,
   0.3448465,
   0.2331889,
   0.1470625,
   0.09990625,
   0.06278125,
   0.038,
   0.0216875,
   0.012875,
   0.009125,
   0.0034375,
   0.002875,
   0.001375,
   0.0008125};
   Double_t _fehx3001[16] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fehy3001[16] = {
   0,
   0.3207514,
   0.4703437,
   0.5814701,
   0.649375,
   0.6651929,
   0.6137853,
   0.5501276,
   0.4738261,
   0.4024877,
   0.3290774,
   0.2543288,
   0.1923791,
   0.1515693,
   0.1083139,
   0.08119292};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(16,_fx3001,_fy3001,_felx3001,_fehx3001,_fely3001,_fehy3001);
   grae->SetName("");
   grae->SetTitle("Expected CLspLb #pm 2 #sigma");
   grae->SetFillColor(5);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph3003300530073001 = new TH1F("Graph_Graph_Graph_Graph_Graph3003300530073001","Expected CLspLb #pm 2 #sigma",100,0,1.1e-08);
   Graph_Graph_Graph_Graph_Graph3003300530073001->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph3003300530073001->SetMaximum(1.1);
   Graph_Graph_Graph_Graph_Graph3003300530073001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph3003300530073001->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph3003300530073001->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph3003300530073001->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph3003300530073001->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph3003300530073001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph3003300530073001);
   
   multigraph->Add(grae,"3");
   
   Double_t _fx3002[16] = {
   0,
   6.666667e-10,
   1.333333e-09,
   2e-09,
   2.666667e-09,
   3.333333e-09,
   4e-09,
   4.666667e-09,
   5.333333e-09,
   6e-09,
   6.666667e-09,
   7.333333e-09,
   8e-09,
   8.666667e-09,
   9.333333e-09,
   1e-08};
   Double_t _fy3002[16] = {
   1,
   0.6715,
   0.5050938,
   0.3528438,
   0.237125,
   0.1495,
   0.1008438,
   0.06334375,
   0.0381875,
   0.02175,
   0.013,
   0.009125,
   0.0034375,
   0.002875,
   0.001375,
   0.0008125};
   Double_t _felx3002[16] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fely3002[16] = {
   0,
   0.458625,
   0.3800885,
   0.2784688,
   0.1947448,
   0.1289948,
   0.08896875,
   0.05640625,
   0.0344375,
   0.02025,
   0.01180729,
   0.00875,
   0.00325,
   0.002875,
   0.001375,
   0.0008125};
   Double_t _fehx3002[16] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fehy3002[16] = {
   0,
   0.2433594,
   0.3215677,
   0.3621406,
   0.3592812,
   0.33225,
   0.2674531,
   0.2122135,
   0.1664375,
   0.1143073,
   0.0823125,
   0.060875,
   0.03873958,
   0.027,
   0.01617708,
   0.0100625};
   grae = new TGraphAsymmErrors(16,_fx3002,_fy3002,_felx3002,_fehx3002,_fely3002,_fehy3002);
   grae->SetName("");
   grae->SetTitle("Expected CLspLb #pm 1 #sigma");
   grae->SetFillColor(3);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph3004300630083002 = new TH1F("Graph_Graph_Graph_Graph_Graph3004300630083002","Expected CLspLb #pm 1 #sigma",100,0,1.1e-08);
   Graph_Graph_Graph_Graph_Graph3004300630083002->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph3004300630083002->SetMaximum(1.1);
   Graph_Graph_Graph_Graph_Graph3004300630083002->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph3004300630083002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph3004300630083002->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph3004300630083002->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph3004300630083002->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph3004300630083002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph3004300630083002);
   
   multigraph->Add(grae,"3");
   
   Double_t _fx1[16] = {
   0,
   6.666667e-10,
   1.333333e-09,
   2e-09,
   2.666667e-09,
   3.333333e-09,
   4e-09,
   4.666667e-09,
   5.333333e-09,
   6e-09,
   6.666667e-09,
   7.333333e-09,
   8e-09,
   8.666667e-09,
   9.333333e-09,
   1e-08};
   Double_t _fy1[16] = {
   1,
   0.6715,
   0.5050938,
   0.3528438,
   0.237125,
   0.1495,
   0.1008438,
   0.06334375,
   0.0381875,
   0.02175,
   0.013,
   0.009125,
   0.0034375,
   0.002875,
   0.001375,
   0.0008125};
   TGraph *graph = new TGraph(16,_fx1,_fy1);
   graph->SetName("");
   graph->SetTitle("Expected CLspLb - Median");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph2341 = new TH1F("Graph_Graph_Graph_Graph_Graph2341","Expected CLspLb - Median",100,0,1.1e-08);
   Graph_Graph_Graph_Graph_Graph2341->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph2341->SetMaximum(1.099919);
   Graph_Graph_Graph_Graph_Graph2341->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph2341->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph2341->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph2341->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph2341->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph2341->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph2341->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph2341->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph2341->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph2341->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph2341->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph2341->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph2341->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph2341->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph2341->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph2341->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph2341->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph2341->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph2341->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph2341->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph2341->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph2341->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph2341->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph2341);
   
   multigraph->Add(graph,"L");
   multigraph->Draw("APL");
   multigraph->GetXaxis()->SetTitle("BF(#it{B}^{0}_{#it{s}} #rightarrow #it{e}^{#pm}#it{#mu}^{#mp})");
   multigraph->GetXaxis()->SetRange(14,87);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("CL_{s}");
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.65);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   Double_t CLspLb_observed_fx1001[16] = {
   0,
   6.666667e-10,
   1.333333e-09,
   2e-09,
   2.666667e-09,
   3.333333e-09,
   4e-09,
   4.666667e-09,
   5.333333e-09,
   6e-09,
   6.666667e-09,
   7.333333e-09,
   8e-09,
   8.666667e-09,
   9.333333e-09,
   1e-08};
   Double_t CLspLb_observed_fy1001[16] = {
   1,
   0.9143125,
   0.7914375,
   0.6555,
   0.500125,
   0.3650625,
   0.245875,
   0.162625,
   0.1066875,
   0.063625,
   0.038625,
   0.0244375,
   0.0109375,
   0.007125,
   0.0040625,
   0.0020625};
   Double_t CLspLb_observed_fex1001[16] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CLspLb_observed_fey1001[16] = {
   0,
   0.00221282,
   0.003211933,
   0.003756825,
   0.003952847,
   0.003806178,
   0.00340423,
   0.002917384,
   0.002440611,
   0.001929651,
   0.001523424,
   0.001220663,
   0.0008222633,
   0.0006649358,
   0.0005028665,
   0.0003586647};
   gre = new TGraphErrors(16,CLspLb_observed_fx1001,CLspLb_observed_fy1001,CLspLb_observed_fex1001,CLspLb_observed_fey1001);
   gre->SetName("CLspLb_observed");
   gre->SetTitle("Observed CLspLb");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_CLspLb_observed10061001 = new TH1F("Graph_Graph_CLspLb_observed10061001","Observed CLspLb",100,0,1.1e-08);
   Graph_Graph_CLspLb_observed10061001->SetMinimum(0);
   Graph_Graph_CLspLb_observed10061001->SetMaximum(1.09983);
   Graph_Graph_CLspLb_observed10061001->SetDirectory(0);
   Graph_Graph_CLspLb_observed10061001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_CLspLb_observed10061001->SetLineColor(ci);
   Graph_Graph_CLspLb_observed10061001->SetLineWidth(2);
   Graph_Graph_CLspLb_observed10061001->SetMarkerStyle(20);
   Graph_Graph_CLspLb_observed10061001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_CLspLb_observed10061001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_CLspLb_observed10061001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_CLspLb_observed10061001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_CLspLb_observed10061001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_CLspLb_observed10061001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_CLspLb_observed10061001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_CLspLb_observed10061001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_CLspLb_observed10061001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_CLspLb_observed10061001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_CLspLb_observed10061001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_CLspLb_observed10061001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_CLspLb_observed10061001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_CLspLb_observed10061001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_CLspLb_observed10061001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_CLspLb_observed10061001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_CLspLb_observed10061001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_CLspLb_observed10061001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_CLspLb_observed10061001);
   
   gre->Draw("lx ");
   
   TH1F *HTI_Result_Plot_expected_copy__1 = new TH1F("HTI_Result_Plot_expected_copy__1","Expected ",100,-5e-10,1.05e-08);
   HTI_Result_Plot_expected_copy__1->SetMinimum(0);
   HTI_Result_Plot_expected_copy__1->SetMaximum(1.05);
   HTI_Result_Plot_expected_copy__1->SetDirectory(0);
   HTI_Result_Plot_expected_copy__1->SetStats(0);
   HTI_Result_Plot_expected_copy__1->SetLineWidth(2);
   HTI_Result_Plot_expected_copy__1->SetMarkerStyle(20);
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetTitle("BF(#it{B}^{0}_{#it{s}} #rightarrow #it{e}^{#pm}#it{#mu}^{#mp})");
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetRange(14,87);
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetNdivisions(505);
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetLabelFont(132);
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetLabelOffset(0.01);
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetLabelSize(0.06);
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetTitleSize(0.072);
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetTitleOffset(0.95);
   HTI_Result_Plot_expected_copy__1->GetXaxis()->SetTitleFont(132);
   HTI_Result_Plot_expected_copy__1->GetYaxis()->SetTitle("CL_{s}");
   HTI_Result_Plot_expected_copy__1->GetYaxis()->SetLabelFont(132);
   HTI_Result_Plot_expected_copy__1->GetYaxis()->SetLabelOffset(0.01);
   HTI_Result_Plot_expected_copy__1->GetYaxis()->SetLabelSize(0.06);
   HTI_Result_Plot_expected_copy__1->GetYaxis()->SetTitleSize(0.072);
   HTI_Result_Plot_expected_copy__1->GetYaxis()->SetTitleOffset(0.65);
   HTI_Result_Plot_expected_copy__1->GetYaxis()->SetTitleFont(132);
   HTI_Result_Plot_expected_copy__1->GetZaxis()->SetLabelFont(132);
   HTI_Result_Plot_expected_copy__1->GetZaxis()->SetLabelSize(0.06);
   HTI_Result_Plot_expected_copy__1->GetZaxis()->SetTitleSize(0.072);
   HTI_Result_Plot_expected_copy__1->GetZaxis()->SetTitleOffset(1.2);
   HTI_Result_Plot_expected_copy__1->GetZaxis()->SetTitleFont(132);
   HTI_Result_Plot_expected_copy__1->Draw("sameaxis");
   TLatex *   tex = new TLatex(0.7,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->SaveAs("Fig3right.pdf");
   c1->SaveAs("Fig3right.eps");
   c1->SaveAs("Fig3right.png");
}


==> figs/lhcbStyle.C <==
// all users - please change the name of this file to lhcbStyle.C
// Commits to lhcbdocs svn of .C files are not allowed
{
 
  // define names for colours
  Int_t black  = 1;
  Int_t red    = 2;
  Int_t green  = 3;
  Int_t blue   = 4;
  Int_t yellow = 5;
  Int_t magenta= 6;
  Int_t cyan   = 7;
  Int_t purple = 9;
 
 
////////////////////////////////////////////////////////////////////
// PURPOSE:
//
// This macro defines a standard style for (black-and-white)
// "publication quality" LHCb ROOT plots.
//
// USAGE:
//
// Include the lines
//   gROOT->ProcessLine(".L lhcbstyle.C");
//   lhcbStyle();
// at the beginning of your root macro.
//
// Example usage is given in myPlot.C
//
// COMMENTS:
//
// Font:
//
// The font is chosen to be 132, this is Times New Roman (like the text of
//  your document) with precision 2.
//
// "Landscape histograms":
//
// The style here is designed for more or less square plots.
// For longer histograms, or canvas with many pads, adjustements are needed.
// For instance, for a canvas with 1x5 histograms:
//  TCanvas* c1 = new TCanvas("c1", "L0 muons", 600, 800);
//  c1->Divide(1,5);
//  Adaptions like the following will be needed:
//  gStyle->SetTickLength(0.05,"x");
//  gStyle->SetTickLength(0.01,"y");
//  gStyle->SetLabelSize(0.15,"x");
//  gStyle->SetLabelSize(0.1,"y");
//  gStyle->SetStatW(0.15);
//  gStyle->SetStatH(0.5);
//
// Authors: Thomas Schietinger, Andrew Powell, Chris Parkes, Niels Tuning
// Maintained by Editorial board member (currently Niels)
///////////////////////////////////////////////////////////////////
 
  // Use times new roman, precision 2
  Int_t lhcbFont        = 132;  // Old LHCb style: 62;
  // Line thickness
  Double_t lhcbWidth    = 2.00; // Old LHCb style: 3.00;
  // Text size
  Double_t lhcbTSize    = 0.06;
 
  // use plain black on white colors
  gROOT->SetStyle("Plain");
  TStyle *lhcbStyle= new TStyle("lhcbStyle","LHCb plots style");
 
  //lhcbStyle->SetErrorX(0); //  don't suppress the error bar along X
 
  lhcbStyle->SetFillColor(1);
  lhcbStyle->SetFillStyle(1001);   // solid
  lhcbStyle->SetFrameFillColor(0);
  lhcbStyle->SetFrameBorderMode(0);
  lhcbStyle->SetPadBorderMode(0);
  lhcbStyle->SetPadColor(0);
  lhcbStyle->SetCanvasBorderMode(0);
  lhcbStyle->SetCanvasColor(0);
  lhcbStyle->SetStatColor(0);
  lhcbStyle->SetLegendBorderSize(0);
  lhcbStyle->SetLegendFont(132);
 
  // If you want the usual gradient palette (blue -> red)
  lhcbStyle->SetPalette(1);
  // If you want colors that correspond to gray scale in black and white:
  int colors[8] = {0,5,7,3,6,2,4,1};
  lhcbStyle->SetPalette(8,colors);
 
  // set the paper & margin sizes
  lhcbStyle->SetPaperSize(20,26);
  lhcbStyle->SetPadTopMargin(0.05);
  lhcbStyle->SetPadRightMargin(0.05); // increase for colz plots
  lhcbStyle->SetPadBottomMargin(0.16);
  lhcbStyle->SetPadLeftMargin(0.14);
 
  // use large fonts
  lhcbStyle->SetTextFont(lhcbFont);
  lhcbStyle->SetTextSize(lhcbTSize);
  lhcbStyle->SetLabelFont(lhcbFont,"x");
  lhcbStyle->SetLabelFont(lhcbFont,"y");
  lhcbStyle->SetLabelFont(lhcbFont,"z");
  lhcbStyle->SetLabelSize(lhcbTSize,"x");
  lhcbStyle->SetLabelSize(lhcbTSize,"y");
  lhcbStyle->SetLabelSize(lhcbTSize,"z");
  lhcbStyle->SetTitleFont(lhcbFont);
  lhcbStyle->SetTitleFont(lhcbFont,"x");
  lhcbStyle->SetTitleFont(lhcbFont,"y");
  lhcbStyle->SetTitleFont(lhcbFont,"z");
  lhcbStyle->SetTitleSize(1.2*lhcbTSize,"x");
  lhcbStyle->SetTitleSize(1.2*lhcbTSize,"y");
  lhcbStyle->SetTitleSize(1.2*lhcbTSize,"z");
 
  // use medium bold lines and thick markers
  lhcbStyle->SetLineWidth(lhcbWidth);
  lhcbStyle->SetFrameLineWidth(lhcbWidth);
  lhcbStyle->SetHistLineWidth(lhcbWidth);
  lhcbStyle->SetFuncWidth(lhcbWidth);
  lhcbStyle->SetGridWidth(lhcbWidth);
  lhcbStyle->SetLineStyleString(2,"[12 12]"); // postscript dashes
  lhcbStyle->SetMarkerStyle(20);
  lhcbStyle->SetMarkerSize(1.0);
 
  // label offsets
  lhcbStyle->SetLabelOffset(0.012,"X");
  lhcbStyle->SetLabelOffset(0.010,"Y");
 
  // by default, do not display histogram decorations:
  lhcbStyle->SetOptStat(0);  
  //lhcbStyle->SetOptStat("emr");  // show only nent -e , mean - m , rms -r
  // full opts at http://root.cern.ch/root/html/TStyle.html#TStyle:SetOptStat
  lhcbStyle->SetStatFormat("6.3g"); // specified as c printf options
  lhcbStyle->SetOptTitle(0);
  lhcbStyle->SetOptFit(0);
  //lhcbStyle->SetOptFit(1011); // order is probability, Chi2, errors, parameters
  //titles
  lhcbStyle->SetTitleOffset(0.95,"X");
  lhcbStyle->SetTitleOffset(0.95,"Y");
  lhcbStyle->SetTitleOffset(1.2,"Z");
  lhcbStyle->SetTitleFillColor(0);
  lhcbStyle->SetTitleStyle(0);
  lhcbStyle->SetTitleBorderSize(0);
  lhcbStyle->SetTitleFont(lhcbFont,"title");
  lhcbStyle->SetTitleX(0.0);
  lhcbStyle->SetTitleY(1.0);
  lhcbStyle->SetTitleW(1.0);
  lhcbStyle->SetTitleH(0.05);
 
  // look of the statistics box:
  lhcbStyle->SetStatBorderSize(0);
  lhcbStyle->SetStatFont(lhcbFont);
  lhcbStyle->SetStatFontSize(0.05);
  lhcbStyle->SetStatX(0.9);
  lhcbStyle->SetStatY(0.9);
  lhcbStyle->SetStatW(0.25);
  lhcbStyle->SetStatH(0.15);
 
  // put tick marks on top and RHS of plots
  lhcbStyle->SetPadTickX(1);
  lhcbStyle->SetPadTickY(1);
 
  // histogram divisions: only 5 in x to avoid label overlaps
  lhcbStyle->SetNdivisions(505,"x");
  lhcbStyle->SetNdivisions(510,"y");
 
  gROOT->SetStyle("lhcbStyle");
  gROOT->ForceStyle();
 
  // add LHCb label
  lhcbName = new TPaveText(gStyle->GetPadLeftMargin() + 0.05,
                           0.87 - gStyle->GetPadTopMargin(),
                           gStyle->GetPadLeftMargin() + 0.20,
                           0.95 - gStyle->GetPadTopMargin(),
                           "BRNDC");
  lhcbName->AddText("LHCb");
  lhcbName->SetFillColor(0);
  lhcbName->SetTextAlign(12);
  lhcbName->SetBorderSize(0);
 
  TText *lhcbLabel = new TText();
  lhcbLabel->SetTextFont(lhcbFont);
  lhcbLabel->SetTextColor(1);
  lhcbLabel->SetTextSize(lhcbTSize);
  lhcbLabel->SetTextAlign(12);
 
  TLatex *lhcbLatex = new TLatex();
  lhcbLatex->SetTextFont(lhcbFont);
  lhcbLatex->SetTextColor(1);
  lhcbLatex->SetTextSize(lhcbTSize);
  lhcbLatex->SetTextAlign(12);
 
 // cout << "-------------------------" << endl;  
 // cout << "Set LHCb Style - Feb 2012" << endl;
 // cout << "-------------------------" << endl;  
 
}

